Gravitational scattering at the seventh order in $G$: nonlocal contribution at the sixth post-Newtonian accuracy

A recently introduced approach to the classical gravitational dynamics of binary systems involves intricate integrals (linked to a combination of nonlocal-in-time interactions with iterated $\frac1r$-potential scattering) which have so far resisted attempts at their analytical evaluation. By using computing techniques developed for the evaluation of multi-loop Feynman integrals (notably Harmonic Polylogarithms and Mellin transform) we show how to analytically compute all the integrals entering the nonlocal-in-time contribution to the classical scattering angle at the sixth post-Newtonian accuracy, and at the seventh order in Newton's constant, $G$ (corresponding to six-loop graphs in the diagrammatic representation of the classical scattering angle).

==> anc/G7_ancillary_file.txt <==
(* Supplemental material for the paper: 
``Gravitational scattering at the seventh order in $G$: 
nonlocal contribution at the sixth post-Newtonian accuracy,"
by D. Bini, T. Damour, A. Geralico, S. Laporta, and P. Mastrolia *)

(* This file contains the Wolfram Mathematica expressions of the integrands $a_{3nk}(T,T')$ entering the 
integral expression (4.15) for the (N3LO, $m=3$) scattering coefficients  $A_{3 n k}$, i.e., 
$$A_{3 n k}  
=  \int_{- 1}^{+ 1}   \int_{- 1}^{+ 1}  \frac{dT dT'}{|T-T'|}a_{3nk}(T,T')$$, 
which are computed both numerically (with the PSLQ algorithm) and analytically (see Table II) in the paper.
Notation: A -> ArcTanh[T], Ap -> ArcTanh[Tp], B -> ArcTan[T], Bp -> ArcTan[Tp]
*)


----------------------------------------------------------------------------

a300[T_, Tp_] = 
            (64/5*(-(1 + Tp)^4*(-1 + Tp)^4*(-1 + 
            T)^3*((Tp^6 - 5*Tp^4 + 5*Tp^2 - 1)*
            T^6 + (37/3*Tp^5 - 52/3*Tp^3 + 37/3*Tp)*
            T^5 + (25*Tp^4 - 25*Tp^2 - 5*Tp^6 + 5)*
            T^4 + (-52/3*Tp^5 - 52/3*Tp + 76/3*Tp^3)*
            T^3 + (-25*Tp^4 - 5 + 25*Tp^2 + 5*Tp^6)*
            T^2 + (37/3*Tp^5 - 52/3*Tp^3 + 37/3*Tp)*T - Tp^6 + 
           5*Tp^4 - 5*Tp^2 + 1)*(1 + T^2)^4*(1 + Tp^2)^3*(1 + T)^3*
         Ap^3 + 3*((1 + Tp)*(-1 + Tp)*(-1 + 
              T)*((Tp^6 - 5*Tp^4 + 5*Tp^2 - 1)*
               T^6 + (37/3*Tp^5 - 52/3*Tp^3 + 37/3*Tp)*
               T^5 + (25*Tp^4 - 25*Tp^2 - 5*Tp^6 + 5)*
               T^4 + (-52/3*Tp^5 - 52/3*Tp + 76/3*Tp^3)*
               T^3 + (-25*Tp^4 - 5 + 25*Tp^2 + 5*Tp^6)*
               T^2 + (37/3*Tp^5 - 52/3*Tp^3 + 37/3*Tp)*T - Tp^6 + 
              5*Tp^4 - 5*Tp^2 + 1)*(1 + T^2)*(1 + Tp^2)*(1 + T)*A - 
           4/3*(T*Tp - 1)*(T*Tp + 1)^2*(T - 
              Tp)*((10*Tp^2 + Tp^6 - 17/2*Tp^4 - 9/2)*
               T^6 + (85/3*Tp + 58/3*Tp^5 - 109/3*Tp^3)*
               T^5 + (-97/2*Tp^2 + 10 + 53*Tp^4 - 17/2*Tp^6)*
               T^4 + (-109/3*Tp^5 + 142/3*Tp^3 - 109/3*Tp)*
               T^3 + (10*Tp^6 + 53*Tp^2 - 17/2 - 97/2*Tp^4)*
               T^2 + (85/3*Tp^5 - 109/3*Tp^3 + 58/3*Tp)*T + 1 - 
              17/2*Tp^2 + 10*Tp^4 - 9/2*Tp^6))*(1 + Tp)^3*(-1 + 
            Tp)^3*(-1 + T)^2*(1 + T^2)^3*(1 + Tp^2)^2*(1 + T)^2*
         Ap^2 - 3*((1 + Tp)^2*(-1 + Tp)^2*(-1 + 
               T)^2*((Tp^6 - 5*Tp^4 + 5*Tp^2 - 1)*
               T^6 + (37/3*Tp^5 - 52/3*Tp^3 + 37/3*Tp)*
               T^5 + (25*Tp^4 - 25*Tp^2 - 5*Tp^6 + 5)*
               T^4 + (-52/3*Tp^5 - 52/3*Tp + 76/3*Tp^3)*
               T^3 + (-25*Tp^4 - 5 + 25*Tp^2 + 5*Tp^6)*
               T^2 + (37/3*Tp^5 - 52/3*Tp^3 + 37/3*Tp)*T - Tp^6 + 
              5*Tp^4 - 5*Tp^2 + 1)*(1 + T^2)^2*(1 + Tp^2)^2*(1 + T)^2*
            A^2 - 8/
             3*(T*Tp - 1)*(T*Tp + 1)^2*(1 + Tp)*(-1 + Tp)*(-1 + 
              T)*(1 + T^2)*(1 + Tp^2)*(T - Tp)*(1 + 
              T)*((10*Tp^2 + Tp^6 - 17/2*Tp^4 - 9/2)*
               T^6 + (85/3*Tp + 58/3*Tp^5 - 109/3*Tp^3)*
               T^5 + (-97/2*Tp^2 + 10 + 53*Tp^4 - 17/2*Tp^6)*
               T^4 + (-109/3*Tp^5 + 142/3*Tp^3 - 109/3*Tp)*
               T^3 + (10*Tp^6 + 53*Tp^2 - 17/2 - 97/2*Tp^4)*
               T^2 + (85/3*Tp^5 - 109/3*Tp^3 + 58/3*Tp)*T + 1 - 
              17/2*Tp^2 + 10*Tp^4 - 9/2*Tp^6)*A + 
           
           3*(T*Tp + 
               1)^2*((Tp^10 + 7/3*Tp^2 - 46/3*Tp^4 - 1/9 - 13*Tp^8 + 
                 194/9*Tp^6)*
               T^10 + (-332/27*Tp^3 + 628/9*Tp^5 + 26/27*Tp - 
                 2044/27*Tp^7 + 754/27*Tp^9)*
               T^9 + (23*Tp^2 - 206/3*Tp^6 - 13*Tp^10 + 7/3 + 
                 105*Tp^8 - 6*Tp^4)*
               T^8 + (544/27*Tp^7 + 760/9*Tp^5 - 332/27*Tp - 
                 2044/27*Tp^9 - 3520/27*Tp^3)*
               T^7 + (194/9*Tp^10 - 6*Tp^2 - 206/3*Tp^8 + 
                 1604/9*Tp^4 - 46/3 - 404/3*Tp^6)*
               T^6 + (760/9*Tp^3 + 628/9*Tp - 392/3*Tp^5 + 
                 760/9*Tp^7 + 628/9*Tp^9)*
               T^5 + (-6*Tp^8 + 1604/9*Tp^6 - 206/3*Tp^2 - 
                 46/3*Tp^10 - 404/3*Tp^4 + 194/9)*
               T^4 + (760/9*Tp^5 + 544/27*Tp^3 - 332/27*Tp^9 - 
                 2044/27*Tp - 3520/27*Tp^7)*
               T^3 + (-13 + 7/3*Tp^10 - 206/3*Tp^4 + 23*Tp^8 + 
                 105*Tp^2 - 6*Tp^6)*T^2 + 
              26/27*Tp*(Tp^8 - 166/13*Tp^6 + 942/13*Tp^4 - 
                 1022/13*Tp^2 + 29)*T + 1 - 46/3*Tp^6 - 1/9*Tp^10 + 
              7/3*Tp^8 + 194/9*Tp^4 - 13*Tp^2)*(T - Tp)^2)*(1 + 
            Tp)^2*(-1 + Tp)^2*(-1 + T)*(1 + T^2)^2*(1 + Tp^2)*(1 + T)*
         Ap + (1 + Tp)^4*(-1 + Tp)^4*(-1 + 
            T)^3*((Tp^6 - 5*Tp^4 + 5*Tp^2 - 1)*
            T^6 + (37/3*Tp^5 - 52/3*Tp^3 + 37/3*Tp)*
            T^5 + (25*Tp^4 - 25*Tp^2 - 5*Tp^6 + 5)*
            T^4 + (-52/3*Tp^5 - 52/3*Tp + 76/3*Tp^3)*
            T^3 + (-25*Tp^4 - 5 + 25*Tp^2 + 5*Tp^6)*
            T^2 + (37/3*Tp^5 - 52/3*Tp^3 + 37/3*Tp)*T - Tp^6 + 
           5*Tp^4 - 5*Tp^2 + 1)*(1 + T^2)^4*(1 + Tp^2)^3*(1 + T)^3*
         A^3 - 4*(T*Tp - 
           1)*(T*Tp + 1)^2*(1 + Tp)^3*(-1 + Tp)^3*(-1 + T)^2*(1 + 
            T^2)^3*(1 + Tp^2)^2*(T - 
           Tp)*(1 + T)^2*((10*Tp^2 + Tp^6 - 17/2*Tp^4 - 9/2)*
            T^6 + (85/3*Tp + 58/3*Tp^5 - 109/3*Tp^3)*
            T^5 + (-97/2*Tp^2 + 10 + 53*Tp^4 - 17/2*Tp^6)*
            T^4 + (-109/3*Tp^5 + 142/3*Tp^3 - 109/3*Tp)*
            T^3 + (10*Tp^6 + 53*Tp^2 - 17/2 - 97/2*Tp^4)*
            T^2 + (85/3*Tp^5 - 109/3*Tp^3 + 58/3*Tp)*T + 1 - 
           17/2*Tp^2 + 10*Tp^4 - 9/2*Tp^6)*A^2 + 
        9*(T*Tp + 1)^2*(1 + Tp)^2*(-1 + Tp)^2*(-1 + 
           T)*((Tp^10 + 7/3*Tp^2 - 46/3*Tp^4 - 1/9 - 13*Tp^8 + 
              194/9*Tp^6)*
            T^10 + (-332/27*Tp^3 + 628/9*Tp^5 + 26/27*Tp - 
              2044/27*Tp^7 + 754/27*Tp^9)*
            
            T^9 + (23*Tp^2 - 206/3*Tp^6 - 13*Tp^10 + 7/3 + 105*Tp^8 - 
              6*Tp^4)*
            T^8 + (544/27*Tp^7 + 760/9*Tp^5 - 332/27*Tp - 
              2044/27*Tp^9 - 3520/27*Tp^3)*
            T^7 + (194/9*Tp^10 - 6*Tp^2 - 206/3*Tp^8 + 1604/9*Tp^4 - 
              46/3 - 404/3*Tp^6)*
            T^6 + (760/9*Tp^3 + 628/9*Tp - 392/3*Tp^5 + 760/9*Tp^7 + 
              628/9*Tp^9)*
            T^5 + (-6*Tp^8 + 1604/9*Tp^6 - 206/3*Tp^2 - 46/3*Tp^10 - 
              404/3*Tp^4 + 194/9)*
            T^4 + (760/9*Tp^5 + 544/27*Tp^3 - 332/27*Tp^9 - 
              2044/27*Tp - 3520/27*Tp^7)*
            T^3 + (-13 + 7/3*Tp^10 - 206/3*Tp^4 + 23*Tp^8 + 
              105*Tp^2 - 6*Tp^6)*T^2 + 
           26/27*Tp*(Tp^8 - 166/13*Tp^6 + 942/13*Tp^4 - 
              1022/13*Tp^2 + 29)*T + 1 - 46/3*Tp^6 - 1/9*Tp^10 + 
           7/3*Tp^8 + 194/9*Tp^4 - 13*Tp^2)*(1 + T^2)^2*(1 + 
           Tp^2)*(T - Tp)^2*(1 + T)*A - 
        16*(T*Tp + 1)^4*(T - 
            Tp)^3*((237/4*Tp^9 + Tp^13 + 9/4*Tp - 167/2*Tp^7 - 
              71/4*Tp^3 - 75/4*Tp^11 + 115/2*Tp^5)*
            T^13 + (-33/8 - 59/8*Tp^2 + 547/24*Tp^12 - 15/8*Tp^14 - 
              4715/24*Tp^10 + 4259/24*Tp^8 - 5143/24*Tp^6 - 
              129/8*Tp^4)*
            T^12 + (1819/12*Tp^11 - 5/4*Tp - 1283/12*Tp^9 + 
              3659/12*Tp^5 - 517/4*Tp^3 - 607/3*Tp^7 - 67/4*Tp^13)*
            T^11 + (1201/48 - 6715/16*Tp^6 + 55531/48*Tp^8 + 
              3533/48*Tp^10 + 565/48*Tp^14 + 22765/48*Tp^4 + 
              9007/48*Tp^2 - 137/48*Tp^12)*
            T^10 + (-6947/12*Tp^9 - 4843/12*Tp^3 + 4865/12*Tp^5 - 
              121/4*Tp + 95/4*Tp^13 + 1405/3*Tp^7 + 461/4*Tp^11)*
            T^9 + (-1619/8*Tp^2 - 3295/24*Tp^4 - 5057/24*Tp^12 - 
              1361/24 - 3269/8*Tp^10 - 16097/8*Tp^6 - 725/24*Tp^14 - 
              6469/8*Tp^8)*
            T^8 + (-239/2*Tp^9 - 299/6*Tp^3 - 291/2*Tp^11 + 
              946/3*Tp^7 - 571/6*Tp^5 - 1/2*Tp^13 + 571/6*Tp)*
            T^7 + (321/8 + 19279/24*Tp^10 + 31841/24*Tp^8 + 
              9109/24*Tp^12 + 325/8*Tp^14 + 41693/24*Tp^6 + 
              5869/8*Tp^4 + 1111/8*Tp^2)*
            T^6 + (903/4*Tp^3 - 5729/6*Tp^7 + 109/12*Tp^11 + 
              5965/12*Tp^9 + 3/4*Tp - 53/2*Tp^13 + 746/3*Tp^5)*
            T^5 + (-29119/24*Tp^4 - 155/24 - 5215/8*Tp^8 - 
              14135/24*Tp^6 - 5801/24*Tp^12 - 2309/24*Tp^2 - 
              24911/24*Tp^10 - 725/24*Tp^14)*
            
            T^4 + (-2083/12*Tp^3 - 2495/3*Tp^7 - 341/4*Tp + 
              53/4*Tp^13 + 8939/12*Tp^5 + 421/4*Tp^11 + 2725/12*Tp^9)*
            T^3 + (565/48*Tp^14 + 3895/48*Tp^12 + 34411/48*Tp^8 - 
              239/48 + 1887/16*Tp^10 + 11231/48*Tp^2 + 6733/48*Tp^4 + 
              10063/48*Tp^6)*
            T^2 + (2917/12*Tp^5 + 23/4*Tp^11 + 431/12*Tp - 
              446/3*Tp^7 - 9/4*Tp^13 + 93/4*Tp^9 - 1885/12*Tp^3)*T - 
           15/8*Tp^14 - 65/8*Tp^8 - 255/8*Tp^2 - 7/8 - 87/8*Tp^12 - 
           457/8*Tp^10 + 159/8*Tp^4 - 1193/8*Tp^6))*(-1 + 
        T)*(1 + T)/(1 + T^2)^8/(1 + Tp^2)^7/(T - Tp)^3/(T*Tp + 1)^4) /. {A -> ArcTanh[T], Ap -> ArcTanh[Tp], 
    B -> ArcTan[T], Bp -> ArcTan[Tp]};



-----------------------------------------------------------
a320[T_, Tp_] = 
       (-12316/
       105*(-1 + T)*(1 + 
        T)*(-((7869/3079*Tp^2 + 26668/3079*Tp^4 - 26668/3079*Tp^6 + 
                   Tp^10 - 1 - 7869/3079*Tp^8)*T^10 + 
                44256/3079*
                 Tp*(Tp^8 + 3107/1844*Tp^6 - 1967/922*Tp^4 + 
                   3107/1844*Tp^2 + 1)*T^9 - 
                7869/3079*(Tp^8 + 5422/2623*Tp^6 - 52122/2623*Tp^4 + 
                   5422/2623*Tp^2 + 1)*(1 + Tp)*(-1 + Tp)*T^8 + 
                74568/3079*
                 Tp*(1 + 8186/3107*Tp^4 - 4240/3107*Tp^6 - 
                   4240/3107*Tp^2 + Tp^8)*T^7 - 
                26668/3079*(1 + Tp)*(-1 + Tp)*(Tp^8 - 
                   36491/6667*Tp^6 + 10464/6667*Tp^4 - 
                   36491/6667*Tp^2 + 1)*T^6 - 
                94416/3079*(-4093/1967*Tp^6 + 1 + 6540/1967*Tp^4 + 
                   Tp^8 - 4093/1967*Tp^2)*Tp*T^5 + 
                26668/3079*(1 + Tp)*(-1 + Tp)*(Tp^8 - 
                   36491/6667*Tp^6 + 10464/6667*Tp^4 - 
                   36491/6667*Tp^2 + 1)*T^4 + 
                74568/3079*
                 Tp*(1 + 8186/3107*Tp^4 - 4240/3107*Tp^6 - 
                   4240/3107*Tp^2 + Tp^8)*T^3 + 
                7869/3079*(Tp^8 + 5422/2623*Tp^6 - 52122/2623*Tp^4 + 
                   5422/2623*Tp^2 + 1)*(1 + Tp)*(-1 + Tp)*T^2 + 
                44256/3079*
                 Tp*(Tp^8 + 3107/1844*Tp^6 - 1967/922*Tp^4 + 
                   3107/1844*Tp^2 + 1)*T + 1 - 26668/3079*Tp^4 + 
                26668/3079*Tp^6 + 7869/3079*Tp^8 - Tp^10 - 
                7869/3079*Tp^2)*(-1 + T)^3*(1 + T)^3*(1 + Tp^2)^3*(1 +
                 T^2)^4*(1 + Tp)^4*(-1 + Tp)^4*Ap^3 + 
            3*(-1 + T)^2*(1 + T)^2*(1 + Tp^2)^2*(1 + T^2)^3*(1 + 
                Tp)^3*(((7869/3079*Tp^2 + 26668/3079*Tp^4 - 
                    26668/3079*Tp^6 + Tp^10 - 1 - 7869/3079*Tp^8)*
                   T^10 + 
                  44256/3079*
                   Tp*(Tp^8 + 3107/1844*Tp^6 - 1967/922*Tp^4 + 
                    3107/1844*Tp^2 + 1)*T^9 - 
                  7869/3079*(Tp^8 + 5422/2623*Tp^6 - 
                    52122/2623*Tp^4 + 5422/2623*Tp^2 + 1)*(1 + 
                    Tp)*(-1 + Tp)*T^8 + 
                  74568/3079*
                   Tp*(1 + 8186/3107*Tp^4 - 4240/3107*Tp^6 - 
                    4240/3107*Tp^2 + Tp^8)*T^7 - 
                  26668/3079*(1 + Tp)*(-1 + Tp)*(Tp^8 - 
                    36491/6667*Tp^6 + 10464/6667*Tp^4 - 
                    36491/6667*Tp^2 + 1)*T^6 - 
                  94416/3079*(-4093/1967*Tp^6 + 1 + 6540/1967*Tp^4 + 
                    Tp^8 - 4093/1967*Tp^2)*Tp*T^5 + 
                  26668/3079*(1 + Tp)*(-1 + Tp)*(Tp^8 - 
                    36491/6667*Tp^6 + 10464/6667*Tp^4 - 
                    36491/6667*Tp^2 + 1)*T^4 + 
                  74568/3079*
                   Tp*(1 + 8186/3107*Tp^4 - 4240/3107*Tp^6 - 
                    4240/3107*Tp^2 + Tp^8)*T^3 + 
                  7869/3079*(Tp^8 + 5422/2623*Tp^6 - 
                    52122/2623*Tp^4 + 5422/2623*Tp^2 + 1)*(1 + 
                    Tp)*(-1 + Tp)*T^2 + 
                  44256/3079*
                   Tp*(Tp^8 + 3107/1844*Tp^6 - 1967/922*Tp^4 + 
                    3107/1844*Tp^2 + 1)*T + 1 - 26668/3079*Tp^4 + 
                  26668/3079*Tp^6 + 7869/3079*Tp^8 - Tp^10 - 
                  7869/3079*Tp^2)*(-1 + T)*(1 + T)*(1 + Tp^2)*(1 + 
                  T^2)*(1 + Tp)*(-1 + Tp)*A - 
               8090/9237*(T - 
                  Tp)*((-29197/4045*Tp^2 + 114492/4045*Tp^4 - 
                    18496/809*Tp^6 + Tp^10 - 4173/809 - 
                    22619/4045*Tp^8)*
                   T^10 + (422936/4045*Tp^3 - 506824/4045*Tp^5 + 
                    225864/4045*Tp^7 + 25672/809*Tp + 
                    97024/4045*Tp^9)*
                   T^9 + (-22619/4045*Tp^10 - 29197/4045 - 
                    92983/4045*Tp^8 + 964736/4045*Tp^6 + 
                    121211/4045*Tp^2 - 892412/4045*Tp^4)*
                   T^8 + (225864/4045*Tp^9 - 935568/4045*Tp^7 - 
                    673904/4045*Tp^3 + 422936/4045*Tp + 
                    1036448/4045*Tp^5)*
                   T^7 + (964736/4045*Tp^8 - 18496/809*Tp^10 + 
                    1506116/4045*Tp^4 - 892412/4045*Tp^2 - 
                    1075204/4045*Tp^6 + 114492/4045)*T^6 - 
                  506824/4045*(-129556/63353*Tp^6 + 1 + 
                    285942/63353*Tp^4 + Tp^8 - 129556/63353*Tp^2)*Tp*
                   T^5 + (-1075204/4045*Tp^4 - 892412/4045*Tp^8 + 
                    1506116/4045*Tp^6 + 114492/4045*Tp^10 + 
                    964736/4045*Tp^2 - 18496/809)*
                   T^4 + (225864/4045*Tp + 1036448/4045*Tp^5 - 
                    673904/4045*Tp^7 - 935568/4045*Tp^3 + 
                    422936/4045*Tp^9)*
                   T^3 + (964736/4045*Tp^4 - 92983/4045*Tp^2 - 
                    29197/4045*Tp^10 - 22619/4045 + 
                    121211/4045*Tp^8 - 892412/4045*Tp^6)*
                   T^2 + (97024/4045*Tp + 225864/4045*Tp^3 + 
                    422936/4045*Tp^7 + 25672/809*Tp^9 - 
                    506824/4045*Tp^5)*T + 1 - 18496/809*Tp^4 + 
                  114492/4045*Tp^6 - 29197/4045*Tp^8 - 
                  4173/809*Tp^10 - 
                  22619/4045*Tp^2)*(T*Tp + 1)^2*(T*Tp - 1))*(-1 + 
                Tp)^3*Ap^2 - 
            3*(((7869/3079*Tp^2 + 26668/3079*Tp^4 - 26668/3079*Tp^6 + 
                    Tp^10 - 1 - 7869/3079*Tp^8)*T^10 + 
                  44256/3079*
                   Tp*(Tp^8 + 3107/1844*Tp^6 - 1967/922*Tp^4 + 
                    3107/1844*Tp^2 + 1)*T^9 - 
                  7869/3079*(Tp^8 + 5422/2623*Tp^6 - 
                    52122/2623*Tp^4 + 5422/2623*Tp^2 + 1)*(1 + 
                    Tp)*(-1 + Tp)*T^8 + 
                  74568/3079*
                   Tp*(1 + 8186/3107*Tp^4 - 4240/3107*Tp^6 - 
                    4240/3107*Tp^2 + Tp^8)*T^7 - 
                  26668/3079*(1 + Tp)*(-1 + Tp)*(Tp^8 - 
                    36491/6667*Tp^6 + 10464/6667*Tp^4 - 
                    36491/6667*Tp^2 + 1)*T^6 - 
                  94416/3079*(-4093/1967*Tp^6 + 1 + 6540/1967*Tp^4 + 
                    Tp^8 - 4093/1967*Tp^2)*Tp*T^5 + 
                  26668/3079*(1 + Tp)*(-1 + Tp)*(Tp^8 - 
                    36491/6667*Tp^6 + 10464/6667*Tp^4 - 
                    36491/6667*Tp^2 + 1)*T^4 + 
                  74568/3079*
                   Tp*(1 + 8186/3107*Tp^4 - 4240/3107*Tp^6 - 
                    4240/3107*Tp^2 + Tp^8)*T^3 + 
                  7869/3079*(Tp^8 + 5422/2623*Tp^6 - 
                    52122/2623*Tp^4 + 5422/2623*Tp^2 + 1)*(1 + 
                    Tp)*(-1 + Tp)*T^2 + 
                  44256/3079*
                   Tp*(Tp^8 + 3107/1844*Tp^6 - 1967/922*Tp^4 + 
                    3107/1844*Tp^2 + 1)*T + 1 - 26668/3079*Tp^4 + 
                  26668/3079*Tp^6 + 7869/3079*Tp^8 - Tp^10 - 
                  7869/3079*Tp^2)*(-1 + T)^2*(1 + T)^2*(1 + 
                   Tp^2)^2*(1 + T^2)^2*(1 + Tp)^2*(-1 + Tp)^2*A^2 - 
               16180/9237*(T - Tp)*(-1 + 
                  T)*((-29197/4045*Tp^2 + 114492/4045*Tp^4 - 
                    18496/809*Tp^6 + Tp^10 - 4173/809 - 
                    22619/4045*Tp^8)*
                   T^10 + (422936/4045*Tp^3 - 506824/4045*Tp^5 + 
                    225864/4045*Tp^7 + 25672/809*Tp + 
                    97024/4045*Tp^9)*
                   T^9 + (-22619/4045*Tp^10 - 29197/4045 - 
                    92983/4045*Tp^8 + 964736/4045*Tp^6 + 
                    121211/4045*Tp^2 - 892412/4045*Tp^4)*
                   T^8 + (225864/4045*Tp^9 - 935568/4045*Tp^7 - 
                    673904/4045*Tp^3 + 422936/4045*Tp + 
                    1036448/4045*Tp^5)*
                   T^7 + (964736/4045*Tp^8 - 18496/809*Tp^10 + 
                    1506116/4045*Tp^4 - 892412/4045*Tp^2 - 
                    1075204/4045*Tp^6 + 114492/4045)*T^6 - 
                  506824/4045*(-129556/63353*Tp^6 + 1 + 
                    285942/63353*Tp^4 + Tp^8 - 129556/63353*Tp^2)*Tp*
                   T^5 + (-1075204/4045*Tp^4 - 892412/4045*Tp^8 + 
                    1506116/4045*Tp^6 + 114492/4045*Tp^10 + 
                    964736/4045*Tp^2 - 18496/809)*
                   T^4 + (225864/4045*Tp + 1036448/4045*Tp^5 - 
                    673904/4045*Tp^7 - 935568/4045*Tp^3 + 
                    422936/4045*Tp^9)*
                   T^3 + (964736/4045*Tp^4 - 92983/4045*Tp^2 - 
                    29197/4045*Tp^10 - 22619/4045 + 
                    121211/4045*Tp^8 - 892412/4045*Tp^6)*
                   T^2 + (97024/4045*Tp + 225864/4045*Tp^3 + 
                    422936/4045*Tp^7 + 25672/809*Tp^9 - 
                    506824/4045*Tp^5)*T + 1 - 18496/809*Tp^4 + 
                  114492/4045*Tp^6 - 29197/4045*Tp^8 - 
                  4173/809*Tp^10 - 22619/4045*Tp^2)*(1 + T)*(1 + 
                  Tp^2)*(T*Tp + 1)^2*(1 + T^2)*(1 + Tp)*(-1 + 
                  Tp)*(T*Tp - 1)*A + 
               7237/9237*(T - Tp)^2*(T*Tp + 
                   1)^2*(-14112/
                    7237*(T - 
                    Tp)*((Tp^4 - 10/7*Tp^2 + 1)*
                    T^4 + (-18/7*Tp + 18/7*Tp^3)*
                    T^3 + (-10/7*Tp^4 + 4/7*Tp^2 - 10/7)*
                    T^2 + (18/7*Tp - 18/7*Tp^3)*T + Tp^4 - 
                    10/7*Tp^2 + 1)*(1 + Tp^2)^4*(T*Tp + 
                    1)*(1 + T^2)^4*Bp + 
                  14112/7237*(T - 
                    Tp)*((Tp^4 - 10/7*Tp^2 + 1)*
                    T^4 + (-18/7*Tp + 18/7*Tp^3)*
                    T^3 + (-10/7*Tp^4 + 4/7*Tp^2 - 10/7)*
                    T^2 + (18/7*Tp - 18/7*Tp^3)*T + Tp^4 - 
                    10/7*Tp^2 + 1)*(1 + Tp^2)^4*(T*Tp + 
                    1)*(1 + T^2)^4*
                   B + (-439/7237 + 30961/7237*Tp^2 - 
                    827397/7237*Tp^6 - 656401/7237*Tp^10 + Tp^14 - 
                    65467/7237*Tp^12 - 25941/7237*Tp^4 + 
                    1287207/7237*Tp^8)*T^14 + 
                  339384/7237*
                   Tp*(Tp^12 + 215831/42423*Tp^10 - 
                    708851/42423*Tp^8 + 235838/14141*Tp^6 - 
                    52787/42423*Tp^4 - 12217/42423*Tp^2 + 2423/42423)*
                   T^13 + (11246155/7237*Tp^10 - 1433159/7237*Tp^12 - 
                    65467/7237*Tp^14 - 9647385/7237*Tp^8 + 
                    1633731/7237*Tp^6 + 557391/7237*Tp^4 + 
                    30961/7237 + 502349/7237*Tp^2)*
                   T^12 + (9756680/7237*Tp^9 - 13618304/7237*Tp^11 - 
                    5728376/7237*Tp^5 + 1889408/7237*Tp^7 - 
                    2693248/7237*Tp^3 - 97736/7237*Tp + 
                    1726648/7237*Tp^13)*
                   T^11 + (12014473/7237*Tp^6 - 25941/7237 + 
                    289677/7237*Tp^4 + 557391/7237*Tp^2 - 
                    12567591/7237*Tp^10 - 2666659/7237*Tp^8 - 
                    656401/7237*Tp^14 + 11246155/7237*Tp^12)*
                   T^10 + (-12681296/7237*Tp^7 - 4156040/7237*Tp^9 - 
                    5670808/7237*Tp^13 - 5728376/7237*Tp^3 + 
                    9756680/7237*Tp^11 + 5587832/7237*Tp^5 - 
                    422296/7237*Tp)*
                   T^9 + (-9647385/7237*Tp^12 + 12014473/7237*Tp^4 - 
                    2666659/7237*Tp^10 + 1633731/7237*Tp^2 - 
                    827397/7237 - 20881703/7237*Tp^6 + 
                    1287207/7237*Tp^14 + 13778165/7237*Tp^8)*T^8 + 
                  5660112/
                    7237*(Tp^12 + 118088/353757*Tp^10 - 
                    792581/353757*Tp^8 + 2525056/353757*Tp^6 - 
                    792581/353757*Tp^4 + 118088/353757*Tp^2 + 1)*Tp*
                   T^7 + (-2666659/7237*Tp^4 - 9647385/7237*Tp^2 - 
                    20881703/7237*Tp^8 + 13778165/7237*Tp^6 + 
                    1287207/7237 - 827397/7237*Tp^14 + 
                    12014473/7237*Tp^10 + 1633731/7237*Tp^12)*T^6 - 
                  422296/7237*
                   Tp*(Tp^12 + 716047/52787*Tp^10 - 
                    698479/52787*Tp^8 + 1585162/52787*Tp^6 + 
                    74215/7541*Tp^4 - 1219585/52787*Tp^2 + 
                    708851/52787)*
                   T^5 + (289677/7237*Tp^10 - 25941/7237*Tp^14 + 
                    557391/7237*Tp^12 + 11246155/7237*Tp^2 - 
                    656401/7237 - 12567591/7237*Tp^4 + 
                    12014473/7237*Tp^8 - 2666659/7237*Tp^6)*T^4 - 
                  97736/7237*(Tp^12 + 336656/12217*Tp^10 + 
                    716047/12217*Tp^8 - 236176/12217*Tp^6 - 
                    1219585/12217*Tp^4 + 1702288/12217*Tp^2 - 
                    215831/12217)*Tp*
                   T^3 + (11246155/7237*Tp^4 - 1433159/7237*Tp^2 + 
                    30961/7237*Tp^14 + 1633731/7237*Tp^8 + 
                    502349/7237*Tp^12 + 557391/7237*Tp^10 - 
                    65467/7237 - 9647385/7237*Tp^6)*T^2 + 
                  19384/7237*(Tp^12 - 12217/2423*Tp^10 - 
                    52787/2423*Tp^8 + 707514/2423*Tp^6 - 
                    708851/2423*Tp^4 + 215831/2423*Tp^2 + 42423/2423)*
                   Tp*T + 1 - 827397/7237*Tp^8 - 25941/7237*Tp^10 + 
                  30961/7237*Tp^12 - 656401/7237*Tp^4 - 
                  65467/7237*Tp^2 - 439/7237*Tp^14 + 
                  1287207/7237*Tp^6))*(-1 + T)*(1 + T)*(1 + 
               Tp^2)*(1 + T^2)^2*(1 + Tp)^2*(-1 + Tp)^2*
             Ap + ((7869/3079*Tp^2 + 26668/3079*Tp^4 - 
                  26668/3079*Tp^6 + Tp^10 - 1 - 7869/3079*Tp^8)*
                T^10 + 44256/3079*
                Tp*(Tp^8 + 3107/1844*Tp^6 - 1967/922*Tp^4 + 
                  3107/1844*Tp^2 + 1)*T^9 - 
               7869/3079*(Tp^8 + 5422/2623*Tp^6 - 52122/2623*Tp^4 + 
                  5422/2623*Tp^2 + 1)*(1 + Tp)*(-1 + Tp)*T^8 + 
               74568/3079*
                Tp*(1 + 8186/3107*Tp^4 - 4240/3107*Tp^6 - 
                  4240/3107*Tp^2 + Tp^8)*T^7 - 
               26668/3079*(1 + Tp)*(-1 + Tp)*(Tp^8 - 
                  36491/6667*Tp^6 + 10464/6667*Tp^4 - 
                  36491/6667*Tp^2 + 1)*T^6 - 
               94416/3079*(-4093/1967*Tp^6 + 1 + 6540/1967*Tp^4 + 
                  Tp^8 - 4093/1967*Tp^2)*Tp*T^5 + 
               26668/3079*(1 + Tp)*(-1 + Tp)*(Tp^8 - 
                  36491/6667*Tp^6 + 10464/6667*Tp^4 - 
                  36491/6667*Tp^2 + 1)*T^4 + 
               
               74568/3079*
                Tp*(1 + 8186/3107*Tp^4 - 4240/3107*Tp^6 - 
                  4240/3107*Tp^2 + Tp^8)*T^3 + 
               7869/3079*(Tp^8 + 5422/2623*Tp^6 - 52122/2623*Tp^4 + 
                  5422/2623*Tp^2 + 1)*(1 + Tp)*(-1 + Tp)*T^2 + 
               44256/3079*
                Tp*(Tp^8 + 3107/1844*Tp^6 - 1967/922*Tp^4 + 
                  3107/1844*Tp^2 + 1)*T + 1 - 26668/3079*Tp^4 + 
               26668/3079*Tp^6 + 7869/3079*Tp^8 - Tp^10 - 
               7869/3079*Tp^2)*(-1 + T)^3*(1 + T)^3*(1 + Tp^2)^3*(1 + 
                T^2)^4*(1 + Tp)^4*(-1 + Tp)^4*A^3 - 
            8090/3079*(T - 
               Tp)*(-1 + 
                T)^2*((-29197/4045*Tp^2 + 114492/4045*Tp^4 - 
                  18496/809*Tp^6 + Tp^10 - 4173/809 - 
                  22619/4045*Tp^8)*
                T^10 + (422936/4045*Tp^3 - 506824/4045*Tp^5 + 
                  225864/4045*Tp^7 + 25672/809*Tp + 97024/4045*Tp^9)*
                T^9 + (-22619/4045*Tp^10 - 29197/4045 - 
                  92983/4045*Tp^8 + 964736/4045*Tp^6 + 
                  121211/4045*Tp^2 - 892412/4045*Tp^4)*
                T^8 + (225864/4045*Tp^9 - 935568/4045*Tp^7 - 
                  673904/4045*Tp^3 + 422936/4045*Tp + 
                  1036448/4045*Tp^5)*
                T^7 + (964736/4045*Tp^8 - 18496/809*Tp^10 + 
                  1506116/4045*Tp^4 - 892412/4045*Tp^2 - 
                  1075204/4045*Tp^6 + 114492/4045)*T^6 - 
               506824/4045*(-129556/63353*Tp^6 + 1 + 
                  285942/63353*Tp^4 + Tp^8 - 129556/63353*Tp^2)*Tp*
                T^5 + (-1075204/4045*Tp^4 - 892412/4045*Tp^8 + 
                  1506116/4045*Tp^6 + 114492/4045*Tp^10 + 
                  964736/4045*Tp^2 - 18496/809)*
                T^4 + (225864/4045*Tp + 1036448/4045*Tp^5 - 
                  673904/4045*Tp^7 - 935568/4045*Tp^3 + 
                  422936/4045*Tp^9)*
                T^3 + (964736/4045*Tp^4 - 92983/4045*Tp^2 - 
                  29197/4045*Tp^10 - 22619/4045 + 121211/4045*Tp^8 - 
                  892412/4045*Tp^6)*
                T^2 + (97024/4045*Tp + 225864/4045*Tp^3 + 
                  422936/4045*Tp^7 + 25672/809*Tp^9 - 
                  506824/4045*Tp^5)*T + 1 - 18496/809*Tp^4 + 
               114492/4045*Tp^6 - 29197/4045*Tp^8 - 4173/809*Tp^10 - 
               22619/4045*Tp^2)*(1 + T)^2*(1 + Tp^2)^2*(T*Tp + 
                1)^2*(1 + T^2)^3*(1 + Tp)^3*(-1 + Tp)^3*(T*Tp - 1)*
             A^2 + 7237/
              3079*(T - Tp)^2*(-1 + T)*(1 + T)*(1 + 
               Tp^2)*(T*Tp + 1)^2*(1 + 
                T^2)^2*(-14112/
                 7237*(T - 
                  Tp)*((Tp^4 - 10/7*Tp^2 + 1)*
                   T^4 + (-18/7*Tp + 18/7*Tp^3)*
                   T^3 + (-10/7*Tp^4 + 4/7*Tp^2 - 10/7)*
                   T^2 + (18/7*Tp - 18/7*Tp^3)*T + Tp^4 - 10/7*Tp^2 + 
                  1)*(1 + Tp^2)^4*(T*Tp + 1)*(1 + T^2)^4*Bp + 
               14112/7237*(T - 
                  Tp)*((Tp^4 - 10/7*Tp^2 + 1)*
                   T^4 + (-18/7*Tp + 18/7*Tp^3)*
                   T^3 + (-10/7*Tp^4 + 4/7*Tp^2 - 10/7)*
                   T^2 + (18/7*Tp - 18/7*Tp^3)*T + Tp^4 - 10/7*Tp^2 + 
                  1)*(1 + Tp^2)^4*(T*Tp + 1)*(1 + T^2)^4*
                B + (-439/7237 + 30961/7237*Tp^2 - 827397/7237*Tp^6 - 
                  656401/7237*Tp^10 + Tp^14 - 65467/7237*Tp^12 - 
                  25941/7237*Tp^4 + 1287207/7237*Tp^8)*T^14 + 
               339384/7237*
                Tp*(Tp^12 + 215831/42423*Tp^10 - 708851/42423*Tp^8 + 
                  235838/14141*Tp^6 - 52787/42423*Tp^4 - 
                  12217/42423*Tp^2 + 2423/42423)*
                T^13 + (11246155/7237*Tp^10 - 1433159/7237*Tp^12 - 
                  65467/7237*Tp^14 - 9647385/7237*Tp^8 + 
                  1633731/7237*Tp^6 + 557391/7237*Tp^4 + 30961/7237 + 
                  502349/7237*Tp^2)*
                T^12 + (9756680/7237*Tp^9 - 13618304/7237*Tp^11 - 
                  5728376/7237*Tp^5 + 1889408/7237*Tp^7 - 
                  2693248/7237*Tp^3 - 97736/7237*Tp + 
                  1726648/7237*Tp^13)*
                T^11 + (12014473/7237*Tp^6 - 25941/7237 + 
                  289677/7237*Tp^4 + 557391/7237*Tp^2 - 
                  12567591/7237*Tp^10 - 2666659/7237*Tp^8 - 
                  656401/7237*Tp^14 + 11246155/7237*Tp^12)*
                T^10 + (-12681296/7237*Tp^7 - 4156040/7237*Tp^9 - 
                  5670808/7237*Tp^13 - 5728376/7237*Tp^3 + 
                  9756680/7237*Tp^11 + 5587832/7237*Tp^5 - 
                  422296/7237*Tp)*
                T^9 + (-9647385/7237*Tp^12 + 12014473/7237*Tp^4 - 
                  2666659/7237*Tp^10 + 1633731/7237*Tp^2 - 
                  827397/7237 - 20881703/7237*Tp^6 + 
                  1287207/7237*Tp^14 + 13778165/7237*Tp^8)*T^8 + 
               5660112/
                 7237*(Tp^12 + 118088/353757*Tp^10 - 
                  792581/353757*Tp^8 + 2525056/353757*Tp^6 - 
                  792581/353757*Tp^4 + 118088/353757*Tp^2 + 1)*Tp*
                T^7 + (-2666659/7237*Tp^4 - 9647385/7237*Tp^2 - 
                  20881703/7237*Tp^8 + 13778165/7237*Tp^6 + 
                  1287207/7237 - 827397/7237*Tp^14 + 
                  12014473/7237*Tp^10 + 1633731/7237*Tp^12)*T^6 - 
               422296/7237*
                Tp*(Tp^12 + 716047/52787*Tp^10 - 698479/52787*Tp^8 + 
                  1585162/52787*Tp^6 + 74215/7541*Tp^4 - 
                  1219585/52787*Tp^2 + 708851/52787)*
                T^5 + (289677/7237*Tp^10 - 25941/7237*Tp^14 + 
                  557391/7237*Tp^12 + 11246155/7237*Tp^2 - 
                  656401/7237 - 12567591/7237*Tp^4 + 
                  12014473/7237*Tp^8 - 2666659/7237*Tp^6)*T^4 - 
               97736/7237*(Tp^12 + 336656/12217*Tp^10 + 
                  716047/12217*Tp^8 - 236176/12217*Tp^6 - 
                  1219585/12217*Tp^4 + 1702288/12217*Tp^2 - 
                  215831/12217)*Tp*
                T^3 + (11246155/7237*Tp^4 - 1433159/7237*Tp^2 + 
                  30961/7237*Tp^14 + 1633731/7237*Tp^8 + 
                  502349/7237*Tp^12 + 557391/7237*Tp^10 - 
                  65467/7237 - 9647385/7237*Tp^6)*T^2 + 
               19384/7237*(Tp^12 - 12217/2423*Tp^10 - 
                  52787/2423*Tp^8 + 707514/2423*Tp^6 - 
                  708851/2423*Tp^4 + 215831/2423*Tp^2 + 42423/2423)*
                Tp*T + 1 - 827397/7237*Tp^8 - 25941/7237*Tp^10 + 
               30961/7237*Tp^12 - 656401/7237*Tp^4 - 
               65467/7237*Tp^2 - 439/7237*Tp^14 + 
               1287207/7237*Tp^6)*(1 + Tp)^2*(-1 + Tp)^2*A + 
            7276/3079*(18144/
                 1819*((-2/9 + 17/9*Tp^2 + Tp^6 - 20/9*Tp^4)*
                   T^6 + (113/18*Tp^5 + 77/18*Tp - 73/9*Tp^3)*
                   T^5 + (97/9*Tp^4 + 17/9 - 106/9*Tp^2 - 20/9*Tp^6)*
                   T^4 + (-73/9*Tp - 73/9*Tp^5 + 94/9*Tp^3)*
                   T^3 + (17/9*Tp^6 - 106/9*Tp^4 - 20/9 + 97/9*Tp^2)*
                   T^2 + (-73/9*Tp^3 + 77/18*Tp^5 + 113/18*Tp)*T + 
                  1 + 17/9*Tp^4 - 2/9*Tp^6 - 20/9*Tp^2)*(T - 
                  Tp)*(1 + Tp^2)^4*(1 + T^2)^5*(1 + Tp)*(-1 + 
                  Tp)*(T*Tp - 1)*Bp - 
               18144/1819*((-2/9 + 17/9*Tp^2 + Tp^6 - 20/9*Tp^4)*
                   T^6 + (113/18*Tp^5 + 77/18*Tp - 73/9*Tp^3)*
                   T^5 + (97/9*Tp^4 + 17/9 - 106/9*Tp^2 - 20/9*Tp^6)*
                   T^4 + (-73/9*Tp - 73/9*Tp^5 + 94/9*Tp^3)*
                   T^3 + (17/9*Tp^6 - 106/9*Tp^4 - 20/9 + 97/9*Tp^2)*
                   T^2 + (-73/9*Tp^3 + 77/18*Tp^5 + 113/18*Tp)*T + 
                  1 + 17/9*Tp^4 - 2/9*Tp^6 - 20/9*Tp^2)*(T - 
                  Tp)*(1 + Tp^2)^4*(1 + T^2)^5*(1 + Tp)*(-1 + 
                  Tp)*(T*Tp - 1)*
                B + (1041/
                    1819*(Tp^14 + 36647/1041*Tp^12 - 
                    91945/1041*Tp^10 - 531061/347*Tp^8 + 
                    1945361/347*Tp^6 - 5035387/1041*Tp^4 + 
                    507255/347*Tp^2 + 15667/1041)*
                   Tp*(1 + Tp)*(-1 + Tp)*T - 
                  36032/1819*(Tp^14 - 443131/9008*Tp^12 + 
                    2198701/9008*Tp^10 - 91843/563*Tp^8 - 
                    371361/4504*Tp^6 + 766585/9008*Tp^4 + 
                    94437/9008*Tp^2 - 4711/4504)*
                   Tp*(1 + Tp)*(-1 + Tp)*T^15 + 
                  97820/1819*
                   Tp^14 + (22807420/1819*Tp^16 + 
                    233933280/1819*Tp^12 + 21795256/1819*Tp^2 + 
                    2623124/1819*Tp^18 + 79555764/1819*Tp^14 + 
                    254665196/1819*Tp^6 + 3481828/1819 + 
                    301160724/1819*Tp^10 + 350394928/1819*Tp^8 + 
                    72621968/1819*Tp^4)*
                   T^10 + (-215692/1819*Tp^16 + 49964320/1819*Tp^8 - 
                    1541148/1819*Tp^10 + 146860/1819*Tp^18 + 
                    16885684/1819*Tp^14 + 2453584/1819*Tp^4 + 
                    2315948/1819*Tp^6 + 151292/1819 + 
                    972816/1819*Tp^2 + 4058656/1819*Tp^12)*
                   T^14 + (199385988/1819*Tp^6 + 2623124/1819*Tp^18 + 
                    1828020/1819 + 107438236/1819*Tp^14 + 
                    25293244/1819*Tp^16 + 335307200/1819*Tp^8 + 
                    311298124/1819*Tp^10 + 220862528/1819*Tp^12 + 
                    116721552/1819*Tp^4 + 22281472/1819*Tp^2)*
                   T^6 + (7148096/1819*Tp^5 + 1237664/1819*Tp^13 + 
                    462482/1819*Tp^17 + 30539788/1819*Tp^11 + 
                    2488492/1819*Tp^7 + 200692/107*Tp^3 - 
                    7947244/1819*Tp^15 + 55298/1819*Tp - 
                    37396340/1819*Tp^9)*
                   T^13 + (-124408116/1819*Tp^14 - 
                    23060049/1819*Tp^2 - 385201446/1819*Tp^8 - 
                    208873/107*Tp^18 - 36200469/1819*Tp^16 - 
                    277343404/1819*Tp^12 - 299686964/1819*Tp^6 - 
                    134387596/1819*Tp^4 - 3575181/1819 - 
                    530616526/1819*Tp^10)*
                   T^8 + (-107241800/1819*Tp^8 - 
                    107039704/1819*Tp^10 - 43916504/1819*Tp^4 - 
                    31086700/1819*Tp^14 - 5462492/1819*Tp^16 - 
                    91584708/1819*Tp^6 - 1406348/1819 - 
                    110303352/1819*Tp^12 - 997346/1819*Tp^18 - 
                    11602198/1819*Tp^2)*
                   T^12 + (15024832/1819*Tp^12 + 
                    12467132/1819*Tp^10 + 5702396/1819*Tp^14 + 
                    146860/1819*Tp^18 + 27008996/1819*Tp^6 + 
                    917488/107*Tp^8 + 3130296/1819*Tp^2 + 
                    110828/1819 - 5280368/1819*Tp^4 + 
                    1284052/1819*Tp^16)*
                   T^2 + (-7245712/107*Tp^10 - 76628968/1819*Tp^12 - 
                    34666792/1819*Tp^4 - 53237276/1819*Tp^6 - 
                    32492692/1819*Tp^14 - 163061936/1819*Tp^8 - 
                    8920816/1819*Tp^16 - 16923358/1819*Tp^2 - 
                    534864/1819 - 997346/1819*Tp^18)*T^4 + 
                  5565/3638*Tp^18 + 9203/3638 + 48003/3638*Tp^16 - 
                  29255/3638*Tp^2 + 638354/1819*Tp^4 - 
                  1562040/1819*Tp^6 + 2917129/1819*Tp^8 - 
                  1332895/1819*Tp^10 + 
                  649514/1819*
                   Tp^12 + (-618875/107*Tp^10 + 5565/3638*Tp^18 + 
                    6790882/1819*Tp^12 + 7779861/1819*Tp^8 + 
                    1103/214*Tp^16 - 1267508/1819*Tp^6 + 7647/3638 - 
                    1405928/1819*Tp^14 + 121297/3638*Tp^2 - 
                    28422/1819*Tp^4)*T^16 - 
                  24340/1819*(Tp^14 - 443659/1217*Tp^12 - 
                    115793/1217*Tp^10 - 44977/1217*Tp^8 - 
                    3155203/1217*Tp^6 + 1005325/1217*Tp^4 - 
                    41037/1217*Tp^2 - 212145/1217)*
                   Tp*(1 + Tp)*(-1 + Tp)*T^9 + 
                  4432/1819*(Tp^14 - 86123/1108*Tp^12 - 
                    794467/1108*Tp^10 - 824885/277*Tp^8 + 
                    2282725/554*Tp^6 - 445927/1108*Tp^4 - 
                    2515323/1108*Tp^2 + 192179/554)*
                   Tp*(1 + Tp)*(-1 + Tp)*T^3 + 
                  50512/107*
                   Tp*(1 + Tp)*(-1 + Tp)*(Tp^14 - 34077/30668*Tp^12 - 
                    5691163/214676*Tp^10 + 722383/53669*Tp^8 + 
                    3929929/107338*Tp^6 + 74519/30668*Tp^4 + 
                    559907/30668*Tp^2 + 100087/107338)*T^7 + 
                  Tp*(Tp^14 - 37851/1819*Tp^12 + 500333/1819*Tp^10 - 
                    1295437/1819*Tp^8 + 1271097/1819*Tp^6 - 
                    412393/1819*Tp^4 + 3391/1819*Tp^2 + 
                    1041/1819)*(1 + Tp)*(-1 + Tp)*T^17 - 
                  795104/1819*
                   Tp*(Tp^14 + 530437/198776*Tp^12 - 
                    5041835/198776*Tp^10 + 24659/24847*Tp^8 - 
                    500561/99388*Tp^6 + 3802753/198776*Tp^4 + 
                    3672725/198776*Tp^2 + 210641/99388)*(1 + Tp)*(-1 +
                     Tp)*T^11 - 
                  409002/1819*
                   Tp*(Tp^14 + 1517543/204501*Tp^12 + 
                    1841189/68167*Tp^10 + 3142463/68167*Tp^8 + 
                    215491/204501*Tp^6 - 3032485/68167*Tp^4 + 
                    126233/6197*Tp^2 + 1756811/204501)*(1 + Tp)*(-1 + 
                    Tp)*T^5)*(T*Tp + 1))*(T - Tp)^3*(T*Tp + 1)^3)/(1 +
              T^2)^10/(1 + Tp^2)^9/(T - Tp)^3/(T*Tp + 1)^4)/. {A -> ArcTanh[T], Ap -> ArcTanh[Tp], 
    B -> ArcTan[T], Bp -> ArcTan[Tp]};


-----------------------------------------------------------------------

a321[T_, Tp_] = 
           (1328/35*(-(1 + Tp)^4*(-1 + Tp)^4*(-1 + 
            T)^3*((811/83*Tp^8 + 4352/83*Tp^4 - 811/83*Tp^2 - 1 - 
              4352/83*Tp^6 + Tp^10)*T^10 - 
           1286/249*
            Tp*(Tp^8 - 20834/643*Tp^6 + 32886/643*Tp^4 - 
              20834/643*Tp^2 + 1)*
            T^9 + (14913/83*Tp^2 - 14913/83*Tp^8 + 41516/83*Tp^6 - 
              41516/83*Tp^4 - 811/83 + 811/83*Tp^10)*T^8 + 
           41668/249*
            Tp*(-31976/10417*Tp^6 + Tp^8 - 31976/10417*Tp^2 + 
              52974/10417*Tp^4 + 1)*T^7 - 
           4352/83*(1 + Tp)*(-1 + Tp)*(Tp^8 - 9291/1088*Tp^6 + 
              343/32*Tp^4 - 9291/1088*Tp^2 + 1)*T^6 - 
           21924/83*
            Tp*(454/87*Tp^4 + Tp^8 - 654/203*Tp^2 - 654/203*Tp^6 + 1)*
            T^5 + 4352/
             83*(1 + Tp)*(-1 + Tp)*(Tp^8 - 9291/1088*Tp^6 + 
              343/32*Tp^4 - 9291/1088*Tp^2 + 1)*T^4 + 
           41668/249*
            Tp*(-31976/10417*Tp^6 + Tp^8 - 31976/10417*Tp^2 + 
              52974/10417*Tp^4 + 1)*
            T^3 + (-41516/83*Tp^6 + 14913/83*Tp^8 + 811/83 + 
              41516/83*Tp^4 - 811/83*Tp^10 - 14913/83*Tp^2)*T^2 - 
           1286/249*
            Tp*(Tp^8 - 20834/643*Tp^6 + 32886/643*Tp^4 - 
              20834/643*Tp^2 + 1)*T + 1 - 811/83*Tp^8 + 
           4352/83*Tp^6 - 4352/83*Tp^4 + 811/83*Tp^2 - 
           Tp^10)*(1 + T^2)^4*(1 + Tp^2)^3*(1 + T)^3*Ap^3 + 
        3*(1 + Tp)^3*(-1 + Tp)^3*(-1 + 
            T)^2*((1 + Tp)*(-1 + Tp)*(-1 + 
              T)*((811/83*Tp^8 + 4352/83*Tp^4 - 811/83*Tp^2 - 1 - 
                 4352/83*Tp^6 + Tp^10)*T^10 - 
              1286/249*
               Tp*(Tp^8 - 20834/643*Tp^6 + 32886/643*Tp^4 - 
                 20834/643*Tp^2 + 1)*
               T^9 + (14913/83*Tp^2 - 14913/83*Tp^8 + 41516/83*Tp^6 - 
                 41516/83*Tp^4 - 811/83 + 811/83*Tp^10)*T^8 + 
              41668/249*
               Tp*(-31976/10417*Tp^6 + Tp^8 - 31976/10417*Tp^2 + 
                 52974/10417*Tp^4 + 1)*T^7 - 
              4352/83*(1 + Tp)*(-1 + Tp)*(Tp^8 - 9291/1088*Tp^6 + 
                 343/32*Tp^4 - 9291/1088*Tp^2 + 1)*T^6 - 
              21924/83*
               Tp*(454/87*Tp^4 + Tp^8 - 654/203*Tp^2 - 654/203*Tp^6 + 
                 1)*T^5 + 
              4352/83*(1 + Tp)*(-1 + Tp)*(Tp^8 - 9291/1088*Tp^6 + 
                 343/32*Tp^4 - 9291/1088*Tp^2 + 1)*T^4 + 
              41668/249*
               Tp*(-31976/10417*Tp^6 + Tp^8 - 31976/10417*Tp^2 + 
                 52974/10417*Tp^4 + 1)*
               T^3 + (-41516/83*Tp^6 + 14913/83*Tp^8 + 811/83 + 
                 41516/83*Tp^4 - 811/83*Tp^10 - 14913/83*Tp^2)*T^2 - 
              1286/249*
               Tp*(Tp^8 - 20834/643*Tp^6 + 32886/643*Tp^4 - 
                 20834/643*Tp^2 + 1)*T + 1 - 811/83*Tp^8 + 
              4352/83*Tp^6 - 4352/83*Tp^4 + 811/83*Tp^2 - Tp^10)*(1 + 
              T^2)*(1 + Tp^2)*(1 + T)*A - 
           190/747*(T*Tp - 1)*(T*Tp + 1)^2*(T - 
              Tp)*((11129/95*Tp^8 + 75768/95*Tp^4 - 33647/95*Tp^2 + 
                 1359/95 - 61072/95*Tp^6 + Tp^10)*
               T^10 + (-75556/19*Tp^5 + 39812/19*Tp^7 - 42364/95*Tp + 
                 275228/95*Tp^3 - 15648/95*Tp^9)*
               T^9 + (57503/19*Tp^2 - 248741/95*Tp^8 + 
                 144284/19*Tp^6 - 758188/95*Tp^4 - 33647/95 + 
                 11129/95*Tp^10)*
               T^8 + (-156216/19*Tp^3 - 802856/95*Tp^7 + 
                 1248016/95*Tp^5 + 39812/19*Tp^9 + 275228/95*Tp)*
               T^7 + (1591324/95*Tp^4 + 75768/95 - 61072/95*Tp^10 - 
                 1460708/95*Tp^6 - 758188/95*Tp^2 + 144284/19*Tp^8)*
               T^6 - 75556/19*
               Tp*(534942/94445*Tp^4 + Tp^8 - 312004/94445*Tp^2 - 
                 312004/94445*Tp^6 + 1)*
               T^5 + (-61072/95 - 1460708/95*Tp^4 - 758188/95*Tp^8 + 
                 1591324/95*Tp^6 + 144284/19*Tp^2 + 75768/95*Tp^10)*
               T^4 + (-156216/19*Tp^7 + 275228/95*Tp^9 - 
                 802856/95*Tp^3 + 1248016/95*Tp^5 + 39812/19*Tp)*
               T^3 + (-758188/95*Tp^6 + 57503/19*Tp^8 + 11129/95 + 
                 144284/19*Tp^4 - 33647/95*Tp^10 - 248741/95*Tp^2)*
               T^2 + (-15648/95*Tp - 75556/19*Tp^5 + 275228/95*Tp^7 + 
                 39812/19*Tp^3 - 42364/95*Tp^9)*T + 1 - 
              33647/95*Tp^8 + 75768/95*Tp^6 - 61072/95*Tp^4 + 
              11129/95*Tp^2 + 1359/95*Tp^10))*(1 + T^2)^3*(1 + 
            Tp^2)^2*(1 + T)^2*Ap^2 - 
        3*(1 + Tp)^2*(-1 + Tp)^2*(-1 + T)*(1 + T^2)^2*(1 + Tp^2)*(1 + 
           T)*((1 + Tp)^2*(-1 + Tp)^2*(-1 + 
               T)^2*((811/83*Tp^8 + 4352/83*Tp^4 - 811/83*Tp^2 - 1 - 
                 4352/83*Tp^6 + Tp^10)*T^10 - 
              1286/249*
               Tp*(Tp^8 - 20834/643*Tp^6 + 32886/643*Tp^4 - 
                 20834/643*Tp^2 + 1)*
               T^9 + (14913/83*Tp^2 - 14913/83*Tp^8 + 41516/83*Tp^6 - 
                 41516/83*Tp^4 - 811/83 + 811/83*Tp^10)*T^8 + 
              41668/249*
               Tp*(-31976/10417*Tp^6 + Tp^8 - 31976/10417*Tp^2 + 
                 52974/10417*Tp^4 + 1)*T^7 - 
              4352/83*(1 + Tp)*(-1 + Tp)*(Tp^8 - 9291/1088*Tp^6 + 
                 343/32*Tp^4 - 9291/1088*Tp^2 + 1)*T^6 - 
              21924/83*
               Tp*(454/87*Tp^4 + Tp^8 - 654/203*Tp^2 - 654/203*Tp^6 + 
                 1)*T^5 + 
              4352/83*(1 + Tp)*(-1 + Tp)*(Tp^8 - 9291/1088*Tp^6 + 
                 343/32*Tp^4 - 9291/1088*Tp^2 + 1)*T^4 + 
              41668/249*
               Tp*(-31976/10417*Tp^6 + Tp^8 - 31976/10417*Tp^2 + 
                 52974/10417*Tp^4 + 1)*
               T^3 + (-41516/83*Tp^6 + 14913/83*Tp^8 + 811/83 + 
                 41516/83*Tp^4 - 811/83*Tp^10 - 14913/83*Tp^2)*T^2 - 
              1286/249*
               Tp*(Tp^8 - 20834/643*Tp^6 + 32886/643*Tp^4 - 
                 20834/643*Tp^2 + 1)*T + 1 - 811/83*Tp^8 + 
              4352/83*Tp^6 - 4352/83*Tp^4 + 811/83*Tp^2 - 
              Tp^10)*(1 + T^2)^2*(1 + Tp^2)^2*(1 + T)^2*A^2 - 
           380/747*(T*Tp - 1)*(T*Tp + 1)^2*(1 + Tp)*(-1 + Tp)*(-1 + 
              T)*(1 + T^2)*(1 + Tp^2)*(T - Tp)*(1 + 
              T)*((11129/95*Tp^8 + 75768/95*Tp^4 - 33647/95*Tp^2 + 
                 1359/95 - 61072/95*Tp^6 + Tp^10)*
               T^10 + (-75556/19*Tp^5 + 39812/19*Tp^7 - 42364/95*Tp + 
                 275228/95*Tp^3 - 15648/95*Tp^9)*
               T^9 + (57503/19*Tp^2 - 248741/95*Tp^8 + 
                 144284/19*Tp^6 - 758188/95*Tp^4 - 33647/95 + 
                 11129/95*Tp^10)*
               T^8 + (-156216/19*Tp^3 - 802856/95*Tp^7 + 
                 1248016/95*Tp^5 + 39812/19*Tp^9 + 275228/95*Tp)*
               T^7 + (1591324/95*Tp^4 + 75768/95 - 61072/95*Tp^10 - 
                 1460708/95*Tp^6 - 758188/95*Tp^2 + 144284/19*Tp^8)*
               T^6 - 75556/19*
               Tp*(534942/94445*Tp^4 + Tp^8 - 312004/94445*Tp^2 - 
                 312004/94445*Tp^6 + 1)*
               T^5 + (-61072/95 - 1460708/95*Tp^4 - 758188/95*Tp^8 + 
                 1591324/95*Tp^6 + 144284/19*Tp^2 + 75768/95*Tp^10)*
               T^4 + (-156216/19*Tp^7 + 275228/95*Tp^9 - 
                 802856/95*Tp^3 + 1248016/95*Tp^5 + 39812/19*Tp)*
               T^3 + (-758188/95*Tp^6 + 57503/19*Tp^8 + 11129/95 + 
                 144284/19*Tp^4 - 33647/95*Tp^10 - 248741/95*Tp^2)*
               T^2 + (-15648/95*Tp - 75556/19*Tp^5 + 275228/95*Tp^7 + 
                 39812/19*Tp^3 - 42364/95*Tp^9)*T + 1 - 
              33647/95*Tp^8 + 75768/95*Tp^6 - 61072/95*Tp^4 + 
              11129/95*Tp^2 + 1359/95*Tp^10)*A - 
           1637/747*(T*Tp + 
               1)^2*((-995493/1637*Tp^8 + 525/1637 - 
                 110075/1637*Tp^12 + 616363/1637*Tp^10 + Tp^14 - 
                 156301/1637*Tp^4 + 4893/1637*Tp^2 + 
                 676083/1637*Tp^6)*T^14 + 
              190820/1637*
               Tp*(-335/9541 - 74222/6815*Tp^10 + Tp^12 - 
                 30242/47705*Tp^2 - 1066428/47705*Tp^6 + 
                 1174451/47705*Tp^8 + 69715/9541*Tp^4)*
               T^13 + (4893/1637 - 110075/1637*Tp^14 - 
                 3031173/1637*Tp^6 - 64049/1637*Tp^4 + 
                 9190035/1637*Tp^8 + 2784737/1637*Tp^12 + 
                 43833/1637*Tp^2 - 8715289/1637*Tp^10)*T^12 - 
              2078216/1637*
               Tp*(15121/259777 - 1242362/259777*Tp^10 + Tp^12 - 
                 410801/259777*Tp^4 + 207305/37111*Tp^8 + 
                 132326/259777*Tp^2 - 10316/15281*Tp^6)*
               T^11 + (-8715289/1637*Tp^12 - 2680867/1637*Tp^8 - 
                 64049/1637*Tp^2 - 156301/1637 + 4678569/1637*Tp^4 + 
                 616363/1637*Tp^14 + 12418545/1637*Tp^10 - 
                 9623627/1637*Tp^6)*
               T^10 + (15024112/1637*Tp^7 + 3286408/1637*Tp^3 + 
                 4697804/1637*Tp^13 - 11609080/1637*Tp^11 + 
                 6742564/1637*Tp^9 - 10487788/1637*Tp^5 + 
                 1394300/1637*Tp)*
               T^9 + (-3031173/1637*Tp^2 - 17277403/1637*Tp^8 - 
                 9623627/1637*Tp^4 + 26182381/1637*Tp^6 + 
                 676083/1637 - 995493/1637*Tp^14 + 
                 9190035/1637*Tp^12 - 2680867/1637*Tp^10)*T^8 - 
              4265712/1637*
               Tp*(Tp^12 - 87686/266607*Tp^10 - 939007/266607*Tp^8 + 
                 225412/24237*Tp^6 - 939007/266607*Tp^4 - 
                 87686/266607*Tp^2 + 1)*
               T^7 + (676083/1637*Tp^14 - 3031173/1637*Tp^12 - 
                 2680867/1637*Tp^4 + 9190035/1637*Tp^2 + 
                 26182381/1637*Tp^8 - 17277403/1637*Tp^6 - 
                 9623627/1637*Tp^10 - 995493/1637)*
               T^6 + (1394300/1637*Tp^13 - 11609080/1637*Tp^3 + 
                 3286408/1637*Tp^11 - 10487788/1637*Tp^9 + 
                 4697804/1637*Tp + 6742564/1637*Tp^5 + 
                 15024112/1637*Tp^7)*
               T^5 + (-8715289/1637*Tp^2 + 616363/1637 - 
                 156301/1637*Tp^14 - 64049/1637*Tp^12 + 
                 4678569/1637*Tp^10 - 9623627/1637*Tp^8 - 
                 2680867/1637*Tp^6 + 12418545/1637*Tp^4)*T^4 - 
              120968/1637*
               Tp*(Tp^12 + 132326/15121*Tp^10 - 410801/15121*Tp^8 - 
                 175372/15121*Tp^6 + 1451135/15121*Tp^4 - 
                 1242362/15121*Tp^2 + 259777/15121)*
               T^3 + (9190035/1637*Tp^6 + 4893/1637*Tp^14 - 
                 110075/1637 - 8715289/1637*Tp^4 - 
                 3031173/1637*Tp^8 + 2784737/1637*Tp^2 - 
                 64049/1637*Tp^10 + 43833/1637*Tp^12)*T^2 - 
              6700/1637*
               Tp*(Tp^12 + 30242/1675*Tp^10 - 13943/67*Tp^8 + 
                 1066428/1675*Tp^6 - 1174451/1675*Tp^4 + 
                 519554/1675*Tp^2 - 9541/335)*T + 1 + 
              525/1637*Tp^14 + 676083/1637*Tp^8 - 156301/1637*Tp^10 + 
              4893/1637*Tp^12 - 995493/1637*Tp^6 + 616363/1637*Tp^4 - 
              110075/1637*Tp^2)*(T - Tp)^2)*
         Ap + (1 + Tp)^4*(-1 + Tp)^4*(-1 + 
            T)^3*((811/83*Tp^8 + 4352/83*Tp^4 - 811/83*Tp^2 - 1 - 
              4352/83*Tp^6 + Tp^10)*T^10 - 
           1286/249*
            Tp*(Tp^8 - 20834/643*Tp^6 + 32886/643*Tp^4 - 
              20834/643*Tp^2 + 1)*
            T^9 + (14913/83*Tp^2 - 14913/83*Tp^8 + 41516/83*Tp^6 - 
              41516/83*Tp^4 - 811/83 + 811/83*Tp^10)*T^8 + 
           41668/249*
            Tp*(-31976/10417*Tp^6 + Tp^8 - 31976/10417*Tp^2 + 
              52974/10417*Tp^4 + 1)*T^7 - 
           4352/83*(1 + Tp)*(-1 + Tp)*(Tp^8 - 9291/1088*Tp^6 + 
              343/32*Tp^4 - 9291/1088*Tp^2 + 1)*T^6 - 
           21924/83*
            Tp*(454/87*Tp^4 + Tp^8 - 654/203*Tp^2 - 654/203*Tp^6 + 1)*
            T^5 + 4352/
             83*(1 + Tp)*(-1 + Tp)*(Tp^8 - 9291/1088*Tp^6 + 
              343/32*Tp^4 - 9291/1088*Tp^2 + 1)*T^4 + 
           41668/249*
            Tp*(-31976/10417*Tp^6 + Tp^8 - 31976/10417*Tp^2 + 
              52974/10417*Tp^4 + 1)*
            T^3 + (-41516/83*Tp^6 + 14913/83*Tp^8 + 811/83 + 
              41516/83*Tp^4 - 811/83*Tp^10 - 14913/83*Tp^2)*T^2 - 
           1286/249*
            Tp*(Tp^8 - 20834/643*Tp^6 + 32886/643*Tp^4 - 
              20834/643*Tp^2 + 1)*T + 1 - 811/83*Tp^8 + 
           4352/83*Tp^6 - 4352/83*Tp^4 + 811/83*Tp^2 - 
           Tp^10)*(1 + T^2)^4*(1 + Tp^2)^3*(1 + T)^3*A^3 - 
        190/249*(T*Tp - 
           1)*(T*Tp + 1)^2*(1 + Tp)^3*(-1 + Tp)^3*(-1 + T)^2*(1 + 
            T^2)^3*(1 + Tp^2)^2*(T - 
           Tp)*(1 + 
            T)^2*((11129/95*Tp^8 + 75768/95*Tp^4 - 33647/95*Tp^2 + 
              1359/95 - 61072/95*Tp^6 + Tp^10)*
            T^10 + (-75556/19*Tp^5 + 39812/19*Tp^7 - 42364/95*Tp + 
              275228/95*Tp^3 - 15648/95*Tp^9)*
            T^9 + (57503/19*Tp^2 - 248741/95*Tp^8 + 144284/19*Tp^6 - 
              758188/95*Tp^4 - 33647/95 + 11129/95*Tp^10)*
            T^8 + (-156216/19*Tp^3 - 802856/95*Tp^7 + 
              1248016/95*Tp^5 + 39812/19*Tp^9 + 275228/95*Tp)*
            T^7 + (1591324/95*Tp^4 + 75768/95 - 61072/95*Tp^10 - 
              1460708/95*Tp^6 - 758188/95*Tp^2 + 144284/19*Tp^8)*
            T^6 - 75556/19*
            Tp*(534942/94445*Tp^4 + Tp^8 - 312004/94445*Tp^2 - 
              312004/94445*Tp^6 + 1)*
            T^5 + (-61072/95 - 1460708/95*Tp^4 - 758188/95*Tp^8 + 
              1591324/95*Tp^6 + 144284/19*Tp^2 + 75768/95*Tp^10)*
            T^4 + (-156216/19*Tp^7 + 275228/95*Tp^9 - 
              802856/95*Tp^3 + 1248016/95*Tp^5 + 39812/19*Tp)*
            T^3 + (-758188/95*Tp^6 + 57503/19*Tp^8 + 11129/95 + 
              144284/19*Tp^4 - 33647/95*Tp^10 - 248741/95*Tp^2)*
            T^2 + (-15648/95*Tp - 75556/19*Tp^5 + 275228/95*Tp^7 + 
              39812/19*Tp^3 - 42364/95*Tp^9)*T + 1 - 33647/95*Tp^8 + 
           75768/95*Tp^6 - 61072/95*Tp^4 + 11129/95*Tp^2 + 
           1359/95*Tp^10)*A^2 - 
        1637/249*(T*Tp + 1)^2*(1 + Tp)^2*(-1 + Tp)^2*(-1 + 
           T)*((-995493/1637*Tp^8 + 525/1637 - 110075/1637*Tp^12 + 
              616363/1637*Tp^10 + Tp^14 - 156301/1637*Tp^4 + 
              4893/1637*Tp^2 + 676083/1637*Tp^6)*T^14 + 
           190820/1637*
            Tp*(-335/9541 - 74222/6815*Tp^10 + Tp^12 - 
              30242/47705*Tp^2 - 1066428/47705*Tp^6 + 
              1174451/47705*Tp^8 + 69715/9541*Tp^4)*
            T^13 + (4893/1637 - 110075/1637*Tp^14 - 
              3031173/1637*Tp^6 - 64049/1637*Tp^4 + 
              9190035/1637*Tp^8 + 2784737/1637*Tp^12 + 
              43833/1637*Tp^2 - 8715289/1637*Tp^10)*T^12 - 
           2078216/1637*
            Tp*(15121/259777 - 1242362/259777*Tp^10 + Tp^12 - 
              410801/259777*Tp^4 + 207305/37111*Tp^8 + 
              132326/259777*Tp^2 - 10316/15281*Tp^6)*
            T^11 + (-8715289/1637*Tp^12 - 2680867/1637*Tp^8 - 
              64049/1637*Tp^2 - 156301/1637 + 4678569/1637*Tp^4 + 
              616363/1637*Tp^14 + 12418545/1637*Tp^10 - 
              9623627/1637*Tp^6)*
            T^10 + (15024112/1637*Tp^7 + 3286408/1637*Tp^3 + 
              4697804/1637*Tp^13 - 11609080/1637*Tp^11 + 
              6742564/1637*Tp^9 - 10487788/1637*Tp^5 + 
              1394300/1637*Tp)*
            T^9 + (-3031173/1637*Tp^2 - 17277403/1637*Tp^8 - 
              9623627/1637*Tp^4 + 26182381/1637*Tp^6 + 676083/1637 - 
              995493/1637*Tp^14 + 9190035/1637*Tp^12 - 
              2680867/1637*Tp^10)*T^8 - 
           4265712/1637*
            Tp*(Tp^12 - 87686/266607*Tp^10 - 939007/266607*Tp^8 + 
              225412/24237*Tp^6 - 939007/266607*Tp^4 - 
              87686/266607*Tp^2 + 1)*
            T^7 + (676083/1637*Tp^14 - 3031173/1637*Tp^12 - 
              2680867/1637*Tp^4 + 9190035/1637*Tp^2 + 
              26182381/1637*Tp^8 - 17277403/1637*Tp^6 - 
              9623627/1637*Tp^10 - 995493/1637)*
            T^6 + (1394300/1637*Tp^13 - 11609080/1637*Tp^3 + 
              3286408/1637*Tp^11 - 10487788/1637*Tp^9 + 
              4697804/1637*Tp + 6742564/1637*Tp^5 + 
              15024112/1637*Tp^7)*
            T^5 + (-8715289/1637*Tp^2 + 616363/1637 - 
              156301/1637*Tp^14 - 64049/1637*Tp^12 + 
              4678569/1637*Tp^10 - 9623627/1637*Tp^8 - 
              2680867/1637*Tp^6 + 12418545/1637*Tp^4)*T^4 - 
           120968/1637*
            Tp*(Tp^12 + 132326/15121*Tp^10 - 410801/15121*Tp^8 - 
              175372/15121*Tp^6 + 1451135/15121*Tp^4 - 
              1242362/15121*Tp^2 + 259777/15121)*
            T^3 + (9190035/1637*Tp^6 + 4893/1637*Tp^14 - 
              110075/1637 - 8715289/1637*Tp^4 - 3031173/1637*Tp^8 + 
              2784737/1637*Tp^2 - 64049/1637*Tp^10 + 
              43833/1637*Tp^12)*T^2 - 
           6700/1637*
            Tp*(Tp^12 + 30242/1675*Tp^10 - 13943/67*Tp^8 + 
              1066428/1675*Tp^6 - 1174451/1675*Tp^4 + 
              519554/1675*Tp^2 - 9541/335)*T + 1 + 525/1637*Tp^14 + 
           676083/1637*Tp^8 - 156301/1637*Tp^10 + 4893/1637*Tp^12 - 
           995493/1637*Tp^6 + 616363/1637*Tp^4 - 
           110075/1637*Tp^2)*(1 + T^2)^2*(1 + Tp^2)*(T - Tp)^2*(1 + 
           T)*A + 6692/
          249*(T*Tp + 1)^4*(-3945/3346*Tp^18 - 
           599/3346 + (13401352/1673*Tp^7 + 475050/1673*Tp^17 - 
              262604/1673*Tp - 5604296/1673*Tp^15 + 
              3850522/1673*Tp^5 - 1806384/1673*Tp^3 - 
              33549302/1673*Tp^9 + 22770928/1673*Tp^11 + 
              724734/1673*Tp^13)*T^13 - 35751/3346*Tp^16 + 
           Tp*(Tp^14 - 92091/1673*Tp^12 + 567141/1673*Tp^10 - 
              1146363/1673*Tp^8 + 1075383/1673*Tp^6 - 
              459045/1673*Tp^4 + 72187/1673*Tp^2 + 123/1673)*(1 + 
              Tp)*(-1 + Tp)*
            T^17 + (-8716432/1673*Tp^6 + 33825/478 - 
              7809133/1673*Tp^10 - 2630858/1673*Tp^12 + 
              30235073/1673*Tp^8 + 2815854/1673*Tp^4 + 
              9873676/1673*Tp^14 + 1859303/3346*Tp^2 - 
              2541233/3346*Tp^16 + 13165/478*Tp^18)*
            T^14 + (165395/478*Tp^18 + 7651942/1673*Tp^4 + 
              10843626/239*Tp^12 + 7673556/1673*Tp^14 + 
              68158131/1673*Tp^8 + 80230896/1673*Tp^6 + 
              6753531/239*Tp^10 + 10027609/3346*Tp^16 + 
              2390441/3346 + 5410617/3346*Tp^2)*
            T^10 + (-3535106/1673*Tp^7 - 9490500/1673*Tp^13 - 
              4595792/1673*Tp^9 - 61118/1673*Tp + 
              12799714/1673*Tp^11 + 2508570/1673*Tp^15 - 
              90418/1673*Tp^17 + 3001988/1673*Tp^5 - 
              537338/1673*Tp^3)*
            T^15 + (-71907840/1673*Tp^6 + 116215/1673*Tp^2 - 
              24385830/239*Tp^10 - 9720075/1673*Tp^16 - 
              33692700/1673*Tp^8 - 38215050/1673*Tp^4 - 
              41328870/1673*Tp^12 - 764965/1673*Tp^18 - 
              24612040/1673*Tp^14 - 835945/1673)*T^8 - 
           10140/239*
            Tp*(1 + Tp)*(-1 + Tp)*(Tp^14 - 346496/3549*Tp^12 + 
              374639/7098*Tp^10 + 1139717/7098*Tp^8 - 
              366398/507*Tp^6 + 164425/507*Tp^4 + 9131/7098*Tp^2 - 
              94513/2366)*
            T^9 + (-31381356/1673*Tp^6 - 7631788/1673*Tp^14 - 
              3583086/1673*Tp^10 - 34467912/1673*Tp^8 - 627363/1673 - 
              3195905/1673*Tp^2 - 5534290/1673*Tp^4 - 
              240505/1673*Tp^18 - 5296786/239*Tp^12 + 
              601147/1673*Tp^16)*
            T^12 + (-3666354/239*Tp^7 - 13187828/1673*Tp^13 + 
              3897036/239*Tp^5 - 2504634/1673*Tp^15 + 
              31604766/1673*Tp^11 - 13166214/1673*Tp^3 - 
              196138/1673*Tp - 4781064/1673*Tp^9 + 616338/1673*Tp^17)*
            T^7 + (26382388/1673*Tp^14 + 16855248/1673*Tp^6 + 
              36333194/1673*Tp^4 + 10046809/3346*Tp^2 + 
              41752818/1673*Tp^12 - 97/478 + 70592397/1673*Tp^10 + 
              165395/478*Tp^18 + 13975553/3346*Tp^16 + 
              91882071/1673*Tp^8)*
            T^6 + (26720544/1673*Tp^7 - 1031360/1673*Tp^15 - 
              4164282/1673*Tp^9 - 386858/1673*Tp^17 - 
              2410726/239*Tp^5 - 11178936/1673*Tp^11 + 
              2765692/1673*Tp + 446270/239*Tp^13 + 1026392/1673*Tp^3)*
            T^5 + (-2427149/1673*Tp^16 - 240505/1673*Tp^18 - 
              63852932/1673*Tp^8 + 2568508/1673*Tp^6 - 
              7768841/1673*Tp^2 + 234545/1673 - 10464564/1673*Tp^14 - 
              16902278/1673*Tp^10 - 16351898/1673*Tp^12 - 
              7933446/1673*Tp^4)*
            T^4 + (-2346742/1673*Tp^6 - 3699/3346 + 86239/3346*Tp^2 - 
              9682063/1673*Tp^10 - 2091702/1673*Tp^14 - 
              3945/3346*Tp^18 + 42839/478*Tp^16 + 6545741/1673*Tp^8 + 
              6306008/1673*Tp^12 + 69604/1673*Tp^4)*
            T^16 + (6872498/1673*Tp^12 - 7831710/1673*Tp^4 - 
              88681/3346 + 1121452/1673*Tp^14 + 16670224/1673*Tp^6 + 
              1209973/1673*Tp^8 + 707159/3346*Tp^16 + 
              2270659/1673*Tp^10 + 13165/478*Tp^18 + 
              5846535/3346*Tp^2)*
            T^2 + (15493424/1673*Tp^13 + 18942876/1673*Tp^9 - 
              2346798/1673*Tp^7 - 31770882/1673*Tp^11 - 
              6873312/1673*Tp^5 - 82746/239*Tp^17 - 
              186538/1673*Tp^15 + 1777834/1673*Tp + 
              5542618/1673*Tp^3)*T^11 + 
           123/1673*
            Tp*(Tp^14 + 60995/123*Tp^12 + 67203/41*Tp^10 - 
              1979443/123*Tp^8 + 4814833/123*Tp^6 - 1539565/41*Tp^4 + 
              1853003/123*Tp^2 - 167689/123)*(1 + Tp)*(-1 + Tp)*T + 
           10330/239*
            Tp*(1 + Tp)*(-1 + Tp)*(Tp^14 + 293632/36155*Tp^12 + 
              872164/36155*Tp^10 - 5421307/36155*Tp^8 + 
              6793347/36155*Tp^6 - 14102/36155*Tp^4 - 
              466398/5165*Tp^2 + 842657/36155)*T^3 - 
           223033/3346*Tp^2 + 588222/1673*Tp^4 - 1879194/1673*Tp^6 + 
           1973211/1673*Tp^8 - 254709/239*Tp^10 + 365542/1673*Tp^12 - 
           143074/1673*Tp^14)*(T - Tp)^3)*(-1 + 
        T)*(1 + T)/(1 + T^2)^10/(1 + Tp^2)^9/(T - Tp)^3/(T*Tp + 1)^4) /. {A -> ArcTanh[T], Ap -> ArcTanh[Tp], 
    B -> ArcTan[T], Bp -> ArcTan[Tp]};


------------------------------------

a340[T_, Tp_] = 
        (9498/35*(-1 + 
        T)*(-(1 + Tp)^4*(-1 + Tp)^4*(-1 + T)^3*(1 + T^2)^4*(1 + 
            Tp^2)^3*((1 + Tp)*(-1 + Tp)*(Tp^12 + 5624/4749*Tp^10 - 
              215935/14247*Tp^8 - 2419040/42741*Tp^6 - 
              215935/14247*Tp^4 + 5624/4749*Tp^2 + 1)*T^14 + 
           104036/4749*
            Tp*(Tp^12 + 376034/78027*Tp^10 + 533333/78027*Tp^8 - 
              1513484/234081*Tp^6 + 533333/78027*Tp^4 + 
              376034/78027*Tp^2 + 1)*T^13 + 
           875/4749*(Tp^12 - 5228/35*Tp^10 - 30913/105*Tp^8 + 
              2355016/1575*Tp^6 - 30913/105*Tp^4 - 5228/35*Tp^2 + 
              1)*(1 + Tp)*(-1 + Tp)*T^12 + 
           1504136/14247*
            Tp*(Tp^12 + 1798522/564051*Tp^2 + 1798522/564051*Tp^10 - 
              517891/564051*Tp^8 - 517891/564051*Tp^4 + 1 + 
              1111332/188017*Tp^6)*T^11 - 
           232807/14247*(1 + Tp)*(-1 + Tp)*(Tp^12 + 
              613532/232807*Tp^10 - 26248205/698421*Tp^8 + 
              2170120/698421*Tp^6 - 26248205/698421*Tp^4 + 
              613532/232807*Tp^2 + 1)*T^10 + 
           2133332/14247*
            Tp*(1 - 5268412/533333*Tp^6 + Tp^12 + 
              14350241/1599999*Tp^8 + 14350241/1599999*Tp^4 - 
              1035782/1599999*Tp^10 - 1035782/1599999*Tp^2)*T^9 - 
           1771235/
             42741*(Tp^12 - 2464464/354247*Tp^10 + 
              3219201/354247*Tp^8 - 13644528/354247*Tp^6 + 
              3219201/354247*Tp^4 - 2464464/354247*Tp^2 + 1)*(1 + 
              Tp)*(-1 + Tp)*T^8 - 
           6053936/42741*
            Tp*(-1666998/378371*Tp^2 - 1666998/378371*Tp^10 + Tp^12 + 
              1 - 4992564/378371*Tp^6 + 3951309/378371*Tp^4 + 
              3951309/378371*Tp^8)*T^7 + 
           1771235/
             42741*(Tp^12 - 2464464/354247*Tp^10 + 
              3219201/354247*Tp^8 - 13644528/354247*Tp^6 + 
              3219201/354247*Tp^4 - 2464464/354247*Tp^2 + 1)*(1 + 
              Tp)*(-1 + Tp)*T^6 + 
           2133332/14247*
            Tp*(1 - 5268412/533333*Tp^6 + Tp^12 + 
              14350241/1599999*Tp^8 + 14350241/1599999*Tp^4 - 
              1035782/1599999*Tp^10 - 1035782/1599999*Tp^2)*T^5 + 
           232807/14247*(1 + Tp)*(-1 + Tp)*(Tp^12 + 
              613532/232807*Tp^10 - 26248205/698421*Tp^8 + 
              2170120/698421*Tp^6 - 26248205/698421*Tp^4 + 
              613532/232807*Tp^2 + 1)*T^4 + 
           1504136/14247*
            Tp*(Tp^12 + 1798522/564051*Tp^2 + 1798522/564051*Tp^10 - 
              517891/564051*Tp^8 - 517891/564051*Tp^4 + 1 + 
              1111332/188017*Tp^6)*T^3 - 
           875/4749*(Tp^12 - 5228/35*Tp^10 - 30913/105*Tp^8 + 
              2355016/1575*Tp^6 - 30913/105*Tp^4 - 5228/35*Tp^2 + 
              1)*(1 + Tp)*(-1 + Tp)*T^2 + 
           104036/4749*
            Tp*(Tp^12 + 376034/78027*Tp^10 + 533333/78027*Tp^8 - 
              1513484/234081*Tp^6 + 533333/78027*Tp^4 + 
              376034/78027*Tp^2 + 1)*
            T - (1 + Tp)*(-1 + Tp)*(Tp^12 + 5624/4749*Tp^10 - 
              215935/14247*Tp^8 - 2419040/42741*Tp^6 - 
              215935/14247*Tp^4 + 5624/4749*Tp^2 + 1))*(1 + T)^3*
         Ap^3 + 3*(1 + Tp)^3*(-1 + Tp)^3*(-1 + T)^2*(1 + T^2)^3*(1 + 
            Tp^2)^2*(1 + 
            T)^2*((1 + Tp)*(-1 + Tp)*(-1 + T)*(1 + T^2)*(1 + 
              Tp^2)*((1 + Tp)*(-1 + Tp)*(Tp^12 + 5624/4749*Tp^10 - 
                 215935/14247*Tp^8 - 2419040/42741*Tp^6 - 
                 215935/14247*Tp^4 + 5624/4749*Tp^2 + 1)*T^14 + 
              104036/4749*
               Tp*(Tp^12 + 376034/78027*Tp^10 + 533333/78027*Tp^8 - 
                 1513484/234081*Tp^6 + 533333/78027*Tp^4 + 
                 376034/78027*Tp^2 + 1)*T^13 + 
              875/4749*(Tp^12 - 5228/35*Tp^10 - 30913/105*Tp^8 + 
                 2355016/1575*Tp^6 - 30913/105*Tp^4 - 5228/35*Tp^2 + 
                 1)*(1 + Tp)*(-1 + Tp)*T^12 + 
              1504136/14247*
               Tp*(Tp^12 + 1798522/564051*Tp^2 + 
                 1798522/564051*Tp^10 - 517891/564051*Tp^8 - 
                 517891/564051*Tp^4 + 1 + 1111332/188017*Tp^6)*T^11 - 
              232807/14247*(1 + Tp)*(-1 + Tp)*(Tp^12 + 
                 613532/232807*Tp^10 - 26248205/698421*Tp^8 + 
                 2170120/698421*Tp^6 - 26248205/698421*Tp^4 + 
                 613532/232807*Tp^2 + 1)*T^10 + 
              2133332/14247*
               Tp*(1 - 5268412/533333*Tp^6 + Tp^12 + 
                 14350241/1599999*Tp^8 + 14350241/1599999*Tp^4 - 
                 1035782/1599999*Tp^10 - 1035782/1599999*Tp^2)*T^9 - 
              1771235/
                42741*(Tp^12 - 2464464/354247*Tp^10 + 
                 3219201/354247*Tp^8 - 13644528/354247*Tp^6 + 
                 3219201/354247*Tp^4 - 2464464/354247*Tp^2 + 1)*(1 + 
                 Tp)*(-1 + Tp)*T^8 - 
              6053936/42741*
               Tp*(-1666998/378371*Tp^2 - 1666998/378371*Tp^10 + 
                 Tp^12 + 1 - 4992564/378371*Tp^6 + 
                 3951309/378371*Tp^4 + 3951309/378371*Tp^8)*T^7 + 
              1771235/
                42741*(Tp^12 - 2464464/354247*Tp^10 + 
                 3219201/354247*Tp^8 - 13644528/354247*Tp^6 + 
                 3219201/354247*Tp^4 - 2464464/354247*Tp^2 + 1)*(1 + 
                 Tp)*(-1 + Tp)*T^6 + 
              2133332/14247*
               Tp*(1 - 5268412/533333*Tp^6 + Tp^12 + 
                 14350241/1599999*Tp^8 + 14350241/1599999*Tp^4 - 
                 1035782/1599999*Tp^10 - 1035782/1599999*Tp^2)*T^5 + 
              232807/14247*(1 + Tp)*(-1 + Tp)*(Tp^12 + 
                 613532/232807*Tp^10 - 26248205/698421*Tp^8 + 
                 2170120/698421*Tp^6 - 26248205/698421*Tp^4 + 
                 613532/232807*Tp^2 + 1)*T^4 + 
              1504136/14247*
               Tp*(Tp^12 + 1798522/564051*Tp^2 + 
                 1798522/564051*Tp^10 - 517891/564051*Tp^8 - 
                 517891/564051*Tp^4 + 1 + 1111332/188017*Tp^6)*T^3 - 
              875/4749*(Tp^12 - 5228/35*Tp^10 - 30913/105*Tp^8 + 
                 2355016/1575*Tp^6 - 30913/105*Tp^4 - 5228/35*Tp^2 + 
                 1)*(1 + Tp)*(-1 + Tp)*T^2 + 
              104036/4749*
               Tp*(Tp^12 + 376034/78027*Tp^10 + 533333/78027*Tp^8 - 
                 1513484/234081*Tp^6 + 533333/78027*Tp^4 + 
                 376034/78027*Tp^2 + 1)*
               T - (1 + Tp)*(-1 + Tp)*(Tp^12 + 5624/4749*Tp^10 - 
                 215935/14247*Tp^8 - 2419040/42741*Tp^6 - 
                 215935/14247*Tp^4 + 5624/4749*Tp^2 + 1))*(1 + T)*A - 
           6466/42741*((-42589/3233 + 3283759/3233*Tp^6 - 
                 3151429/29097*Tp^10 + Tp^14 - 3168011/29097*Tp^2 - 
                 21238915/29097*Tp^8 + 78929/9699*Tp^12 - 
                 8519723/29097*Tp^4)*T^14 + 
              1117400/9699*
               Tp*(2669269/139675*Tp^8 + 3158846/419025*Tp^10 + 
                 Tp^12 + 15305351/419025*Tp^4 - 
                 17545556/419025*Tp^6 + 1135346/139675*Tp^2 + 
                 15697/16761)*
               T^13 + (-14594293/9699*Tp^10 - 288613651/29097*Tp^6 - 
                 3168011/29097 - 1334875/3233*Tp^12 + 
                 290018963/29097*Tp^8 + 78929/9699*Tp^14 + 
                 6857491/3233*Tp^4 - 5382401/29097*Tp^2)*
               T^12 + (9082768/9699*Tp + 156448448/9699*Tp^7 + 
                 116002208/29097*Tp^11 + 208620064/29097*Tp^3 - 
                 221766896/29097*Tp^5 - 349818800/29097*Tp^9 + 
                 25270768/29097*Tp^13)*
               T^11 + (823281869/29097*Tp^6 - 14594293/9699*Tp^12 - 
                 724864709/29097*Tp^8 - 528673841/29097*Tp^4 - 
                 3151429/29097*Tp^14 - 8519723/29097 + 
                 545953229/29097*Tp^10 + 6857491/3233*Tp^2)*
               T^10 + (-349818800/29097*Tp^11 + 122442808/29097*Tp + 
                 1022380040/29097*Tp^9 + 401682584/9699*Tp^5 + 
                 21354152/9699*Tp^13 - 1793100128/29097*Tp^7 - 
                 221766896/29097*Tp^3)*
               T^9 + (3283759/3233 - 1822469285/29097*Tp^6 + 
                 290018963/29097*Tp^12 - 724864709/29097*Tp^10 + 
                 2172843257/29097*Tp^8 - 21238915/29097*Tp^14 - 
                 288613651/29097*Tp^2 + 823281869/29097*Tp^4)*T^8 - 
              140364448/29097*
               Tp*(-14667042/4386389*Tp^2 - 14667042/4386389*Tp^10 + 
                 Tp^12 + 1 - 7665060/626627*Tp^6 + 
                 56034379/4386389*Tp^4 + 56034379/4386389*Tp^8)*
               T^7 + (3283759/3233*Tp^14 - 21238915/29097 + 
                 823281869/29097*Tp^10 - 288613651/29097*Tp^12 - 
                 1822469285/29097*Tp^8 + 290018963/29097*Tp^2 + 
                 2172843257/29097*Tp^6 - 724864709/29097*Tp^4)*
               T^6 + (21354152/9699*Tp - 1793100128/29097*Tp^7 + 
                 122442808/29097*Tp^13 + 401682584/9699*Tp^9 + 
                 1022380040/29097*Tp^5 - 221766896/29097*Tp^11 - 
                 349818800/29097*Tp^3)*
               T^5 + (-3151429/29097 + 823281869/29097*Tp^8 - 
                 724864709/29097*Tp^6 + 545953229/29097*Tp^4 - 
                 14594293/9699*Tp^2 + 6857491/3233*Tp^12 - 
                 8519723/29097*Tp^14 - 528673841/29097*Tp^10)*T^4 + 
              9082768/9699*
               Tp*(Tp^12 + 7250138/1703019*Tp^2 + 
                 13038754/1703019*Tp^10 - 13860431/1703019*Tp^8 - 
                 21863675/1703019*Tp^4 + 1579423/1703019 + 
                 9778028/567673*Tp^6)*
               T^3 + (-3168011/29097*Tp^14 + 78929/9699 + 
                 6857491/3233*Tp^10 - 5382401/29097*Tp^12 - 
                 14594293/9699*Tp^4 + 290018963/29097*Tp^6 - 
                 288613651/29097*Tp^8 - 1334875/3233*Tp^2)*T^2 + 
              3139400/29097*
               Tp*(16761/15697 - 17545556/392425*Tp^6 + 
                 3158846/392425*Tp^2 + 8007807/392425*Tp^4 + 
                 15305351/392425*Tp^8 + Tp^12 + 3406038/392425*Tp^10)*
               T + 1 - 21238915/29097*Tp^6 - 3151429/29097*Tp^4 + 
              78929/9699*Tp^2 - 3168011/29097*Tp^12 - 
              8519723/29097*Tp^10 - 42589/3233*Tp^14 + 
              3283759/3233*Tp^8)*(T*Tp - 1)*(T*Tp + 1)^2*(T - Tp))*
         Ap^2 - 3*(1 + Tp)^2*(-1 + 
            Tp)^2*((1 + Tp)^2*(-1 + Tp)^2*(-1 + T)^2*(1 + T^2)^2*(1 + 
               Tp^2)^2*((1 + Tp)*(-1 + Tp)*(Tp^12 + 5624/4749*Tp^10 - 
                 215935/14247*Tp^8 - 2419040/42741*Tp^6 - 
                 215935/14247*Tp^4 + 5624/4749*Tp^2 + 1)*T^14 + 
              104036/4749*
               Tp*(Tp^12 + 376034/78027*Tp^10 + 533333/78027*Tp^8 - 
                 1513484/234081*Tp^6 + 533333/78027*Tp^4 + 
                 376034/78027*Tp^2 + 1)*T^13 + 
              875/4749*(Tp^12 - 5228/35*Tp^10 - 30913/105*Tp^8 + 
                 2355016/1575*Tp^6 - 30913/105*Tp^4 - 5228/35*Tp^2 + 
                 1)*(1 + Tp)*(-1 + Tp)*T^12 + 
              1504136/14247*
               Tp*(Tp^12 + 1798522/564051*Tp^2 + 
                 1798522/564051*Tp^10 - 517891/564051*Tp^8 - 
                 517891/564051*Tp^4 + 1 + 1111332/188017*Tp^6)*T^11 - 
              232807/14247*(1 + Tp)*(-1 + Tp)*(Tp^12 + 
                 613532/232807*Tp^10 - 26248205/698421*Tp^8 + 
                 2170120/698421*Tp^6 - 26248205/698421*Tp^4 + 
                 613532/232807*Tp^2 + 1)*T^10 + 
              2133332/14247*
               Tp*(1 - 5268412/533333*Tp^6 + Tp^12 + 
                 14350241/1599999*Tp^8 + 14350241/1599999*Tp^4 - 
                 1035782/1599999*Tp^10 - 1035782/1599999*Tp^2)*T^9 - 
              1771235/
                42741*(Tp^12 - 2464464/354247*Tp^10 + 
                 3219201/354247*Tp^8 - 13644528/354247*Tp^6 + 
                 3219201/354247*Tp^4 - 2464464/354247*Tp^2 + 1)*(1 + 
                 Tp)*(-1 + Tp)*T^8 - 
              6053936/42741*
               Tp*(-1666998/378371*Tp^2 - 1666998/378371*Tp^10 + 
                 Tp^12 + 1 - 4992564/378371*Tp^6 + 
                 3951309/378371*Tp^4 + 3951309/378371*Tp^8)*T^7 + 
              1771235/
                42741*(Tp^12 - 2464464/354247*Tp^10 + 
                 3219201/354247*Tp^8 - 13644528/354247*Tp^6 + 
                 3219201/354247*Tp^4 - 2464464/354247*Tp^2 + 1)*(1 + 
                 Tp)*(-1 + Tp)*T^6 + 
              2133332/14247*
               Tp*(1 - 5268412/533333*Tp^6 + Tp^12 + 
                 14350241/1599999*Tp^8 + 14350241/1599999*Tp^4 - 
                 1035782/1599999*Tp^10 - 1035782/1599999*Tp^2)*T^5 + 
              232807/14247*(1 + Tp)*(-1 + Tp)*(Tp^12 + 
                 613532/232807*Tp^10 - 26248205/698421*Tp^8 + 
                 2170120/698421*Tp^6 - 26248205/698421*Tp^4 + 
                 613532/232807*Tp^2 + 1)*T^4 + 
              1504136/14247*
               Tp*(Tp^12 + 1798522/564051*Tp^2 + 
                 1798522/564051*Tp^10 - 517891/564051*Tp^8 - 
                 517891/564051*Tp^4 + 1 + 1111332/188017*Tp^6)*T^3 - 
              875/4749*(Tp^12 - 5228/35*Tp^10 - 30913/105*Tp^8 + 
                 2355016/1575*Tp^6 - 30913/105*Tp^4 - 5228/35*Tp^2 + 
                 1)*(1 + Tp)*(-1 + Tp)*T^2 + 
              104036/4749*
               Tp*(Tp^12 + 376034/78027*Tp^10 + 533333/78027*Tp^8 - 
                 1513484/234081*Tp^6 + 533333/78027*Tp^4 + 
                 376034/78027*Tp^2 + 1)*
               T - (1 + Tp)*(-1 + Tp)*(Tp^12 + 5624/4749*Tp^10 - 
                 215935/14247*Tp^8 - 2419040/42741*Tp^6 - 
                 215935/14247*Tp^4 + 5624/4749*Tp^2 + 1))*(1 + T)^2*
            A^2 - 12932/
             42741*((-42589/3233 + 3283759/3233*Tp^6 - 
                 3151429/29097*Tp^10 + Tp^14 - 3168011/29097*Tp^2 - 
                 21238915/29097*Tp^8 + 78929/9699*Tp^12 - 
                 8519723/29097*Tp^4)*T^14 + 
              1117400/9699*
               Tp*(2669269/139675*Tp^8 + 3158846/419025*Tp^10 + 
                 Tp^12 + 15305351/419025*Tp^4 - 
                 17545556/419025*Tp^6 + 1135346/139675*Tp^2 + 
                 15697/16761)*
               T^13 + (-14594293/9699*Tp^10 - 288613651/29097*Tp^6 - 
                 3168011/29097 - 1334875/3233*Tp^12 + 
                 290018963/29097*Tp^8 + 78929/9699*Tp^14 + 
                 6857491/3233*Tp^4 - 5382401/29097*Tp^2)*
               T^12 + (9082768/9699*Tp + 156448448/9699*Tp^7 + 
                 116002208/29097*Tp^11 + 208620064/29097*Tp^3 - 
                 221766896/29097*Tp^5 - 349818800/29097*Tp^9 + 
                 25270768/29097*Tp^13)*
               T^11 + (823281869/29097*Tp^6 - 14594293/9699*Tp^12 - 
                 724864709/29097*Tp^8 - 528673841/29097*Tp^4 - 
                 3151429/29097*Tp^14 - 8519723/29097 + 
                 545953229/29097*Tp^10 + 6857491/3233*Tp^2)*
               T^10 + (-349818800/29097*Tp^11 + 122442808/29097*Tp + 
                 1022380040/29097*Tp^9 + 401682584/9699*Tp^5 + 
                 21354152/9699*Tp^13 - 1793100128/29097*Tp^7 - 
                 221766896/29097*Tp^3)*
               T^9 + (3283759/3233 - 1822469285/29097*Tp^6 + 
                 290018963/29097*Tp^12 - 724864709/29097*Tp^10 + 
                 2172843257/29097*Tp^8 - 21238915/29097*Tp^14 - 
                 288613651/29097*Tp^2 + 823281869/29097*Tp^4)*T^8 - 
              140364448/29097*
               Tp*(-14667042/4386389*Tp^2 - 14667042/4386389*Tp^10 + 
                 Tp^12 + 1 - 7665060/626627*Tp^6 + 
                 56034379/4386389*Tp^4 + 56034379/4386389*Tp^8)*
               T^7 + (3283759/3233*Tp^14 - 21238915/29097 + 
                 823281869/29097*Tp^10 - 288613651/29097*Tp^12 - 
                 1822469285/29097*Tp^8 + 290018963/29097*Tp^2 + 
                 2172843257/29097*Tp^6 - 724864709/29097*Tp^4)*
               T^6 + (21354152/9699*Tp - 1793100128/29097*Tp^7 + 
                 122442808/29097*Tp^13 + 401682584/9699*Tp^9 + 
                 1022380040/29097*Tp^5 - 221766896/29097*Tp^11 - 
                 349818800/29097*Tp^3)*
               T^5 + (-3151429/29097 + 823281869/29097*Tp^8 - 
                 724864709/29097*Tp^6 + 545953229/29097*Tp^4 - 
                 14594293/9699*Tp^2 + 6857491/3233*Tp^12 - 
                 8519723/29097*Tp^14 - 528673841/29097*Tp^10)*T^4 + 
              9082768/9699*
               Tp*(Tp^12 + 7250138/1703019*Tp^2 + 
                 13038754/1703019*Tp^10 - 13860431/1703019*Tp^8 - 
                 21863675/1703019*Tp^4 + 1579423/1703019 + 
                 9778028/567673*Tp^6)*
               T^3 + (-3168011/29097*Tp^14 + 78929/9699 + 
                 6857491/3233*Tp^10 - 5382401/29097*Tp^12 - 
                 14594293/9699*Tp^4 + 290018963/29097*Tp^6 - 
                 288613651/29097*Tp^8 - 1334875/3233*Tp^2)*T^2 + 
              3139400/29097*
               Tp*(16761/15697 - 17545556/392425*Tp^6 + 
                 3158846/392425*Tp^2 + 8007807/392425*Tp^4 + 
                 15305351/392425*Tp^8 + Tp^12 + 3406038/392425*Tp^10)*
               T + 1 - 21238915/29097*Tp^6 - 3151429/29097*Tp^4 + 
              78929/9699*Tp^2 - 3168011/29097*Tp^12 - 
              8519723/29097*Tp^10 - 42589/3233*Tp^14 + 
              3283759/3233*Tp^8)*(T*Tp - 1)*(T*Tp + 1)^2*(1 + 
              Tp)*(-1 + Tp)*(-1 + T)*(1 + T^2)*(1 + Tp^2)*(T - 
              Tp)*(1 + T)*A - 
           1120/4749*(T*Tp + 
              1)*(-(1 + T^2)^4*(1 + 
                  Tp^2)^4*((1 - 2017/210*Tp^2 + Tp^12 + 390/7*Tp^6 - 
                    7687/210*Tp^4 - 2017/210*Tp^10 - 7687/210*Tp^8)*
                  T^12 + (824/35*Tp^11 + 1739/35*Tp^9 + 2453/7*Tp^5 - 
                    2453/7*Tp^7 - 1739/35*Tp^3 - 824/35*Tp)*
                  T^11 + (-2327/105*Tp^2 + 135767/210*Tp^4 - 
                    114256/105*Tp^6 - 2017/210*Tp^12 - 
                    2327/105*Tp^10 + 135767/210*Tp^8 - 2017/210)*
                  T^10 + (8581/5*Tp^7 + 1739/35*Tp^11 - 8581/5*Tp^5 - 
                    1739/35*Tp + 24894/35*Tp^3 - 24894/35*Tp^9)*
                  T^9 + (-199298/105*Tp^8 + 135767/210*Tp^2 - 
                    199298/105*Tp^4 + 135767/210*Tp^10 + 
                    58480/21*Tp^6 - 7687/210*Tp^12 - 7687/210)*
                  T^8 + (-115788/35*Tp^7 + 8581/5*Tp^9 - 
                    2453/7*Tp^11 + 2453/7*Tp - 8581/5*Tp^3 + 
                    115788/35*Tp^5)*
                  T^7 + (-114256/105*Tp^2 + 58480/21*Tp^4 + 
                    390/7*Tp^12 - 114256/105*Tp^10 + 390/7 + 
                    58480/21*Tp^8 - 144716/35*Tp^6)*
                  T^6 + (-115788/35*Tp^5 + 115788/35*Tp^7 - 
                    2453/7*Tp - 8581/5*Tp^9 + 2453/7*Tp^11 + 
                    8581/5*Tp^3)*
                  T^5 + (-199298/105*Tp^8 + 135767/210*Tp^2 - 
                    199298/105*Tp^4 + 135767/210*Tp^10 + 
                    58480/21*Tp^6 - 7687/210*Tp^12 - 7687/210)*
                  T^4 + (24894/35*Tp^9 - 1739/35*Tp^11 - 
                    8581/5*Tp^7 - 24894/35*Tp^3 + 8581/5*Tp^5 + 
                    1739/35*Tp)*
                  T^3 + (-2327/105*Tp^2 + 135767/210*Tp^4 - 
                    114256/105*Tp^6 - 2017/210*Tp^12 - 
                    2327/105*Tp^10 + 135767/210*Tp^8 - 2017/210)*
                  T^2 + (-1739/35*Tp^9 + 824/35*Tp - 2453/7*Tp^5 + 
                    2453/7*Tp^7 + 1739/35*Tp^3 - 824/35*Tp^11)*T + 
                 1 - 2017/210*Tp^2 + Tp^12 + 390/7*Tp^6 - 
                 7687/210*Tp^4 - 2017/210*Tp^10 - 7687/210*Tp^8)*
               Bp + (1 + T^2)^4*(1 + 
                  Tp^2)^4*((1 - 2017/210*Tp^2 + Tp^12 + 390/7*Tp^6 - 
                    7687/210*Tp^4 - 2017/210*Tp^10 - 7687/210*Tp^8)*
                  T^12 + (824/35*Tp^11 + 1739/35*Tp^9 + 2453/7*Tp^5 - 
                    2453/7*Tp^7 - 1739/35*Tp^3 - 824/35*Tp)*
                  T^11 + (-2327/105*Tp^2 + 135767/210*Tp^4 - 
                    114256/105*Tp^6 - 2017/210*Tp^12 - 
                    2327/105*Tp^10 + 135767/210*Tp^8 - 2017/210)*
                  T^10 + (8581/5*Tp^7 + 1739/35*Tp^11 - 8581/5*Tp^5 - 
                    1739/35*Tp + 24894/35*Tp^3 - 24894/35*Tp^9)*
                  T^9 + (-199298/105*Tp^8 + 135767/210*Tp^2 - 
                    199298/105*Tp^4 + 135767/210*Tp^10 + 
                    58480/21*Tp^6 - 7687/210*Tp^12 - 7687/210)*
                  T^8 + (-115788/35*Tp^7 + 8581/5*Tp^9 - 
                    2453/7*Tp^11 + 2453/7*Tp - 8581/5*Tp^3 + 
                    115788/35*Tp^5)*
                  T^7 + (-114256/105*Tp^2 + 58480/21*Tp^4 + 
                    390/7*Tp^12 - 114256/105*Tp^10 + 390/7 + 
                    58480/21*Tp^8 - 144716/35*Tp^6)*
                  T^6 + (-115788/35*Tp^5 + 115788/35*Tp^7 - 
                    2453/7*Tp - 8581/5*Tp^9 + 2453/7*Tp^11 + 
                    8581/5*Tp^3)*
                  T^5 + (-199298/105*Tp^8 + 135767/210*Tp^2 - 
                    199298/105*Tp^4 + 135767/210*Tp^10 + 
                    58480/21*Tp^6 - 7687/210*Tp^12 - 7687/210)*
                  T^4 + (24894/35*Tp^9 - 1739/35*Tp^11 - 
                    8581/5*Tp^7 - 24894/35*Tp^3 + 8581/5*Tp^5 + 
                    1739/35*Tp)*
                  T^3 + (-2327/105*Tp^2 + 135767/210*Tp^4 - 
                    114256/105*Tp^6 - 2017/210*Tp^12 - 
                    2327/105*Tp^10 + 135767/210*Tp^8 - 2017/210)*
                  T^2 + (-1739/35*Tp^9 + 824/35*Tp - 2453/7*Tp^5 + 
                    2453/7*Tp^7 + 1739/35*Tp^3 - 824/35*Tp^11)*T + 
                 1 - 2017/210*Tp^2 + Tp^12 + 390/7*Tp^6 - 
                 7687/210*Tp^4 - 2017/210*Tp^10 - 7687/210*Tp^8)*B + 
              1735159/
                272160*(T*Tp + 1)*(1 - 412313/1735159*Tp^18 + 
                 2357197/1735159*Tp^16 - 
                 2064358896/1735159*
                  Tp*(-862255/43007477 - 1155137446/129022431*Tp^14 - 
                    3273117602/129022431*Tp^10 + 
                    406685914/43007477*Tp^8 + 
                    2725565252/129022431*Tp^12 - 
                    39581102/129022431*Tp^2 - 
                    250844708/129022431*Tp^4 + Tp^16 + 
                    76349942/129022431*Tp^6)*T^13 - 
                 19859496/1735159*
                  Tp*(-79162204/2482437*Tp^12 + 
                    492126808/2482437*Tp^2 - 
                    402671288/2482437*Tp^10 + 8433727/827479 + 
                    Tp^16 - 71414622/827479*Tp^8 + 
                    25545992/2482437*Tp^14 + 
                    2380712024/2482437*Tp^6 - 
                    2310274892/2482437*Tp^4)*T^3 + 
                 3078504/1735159*
                  Tp*(248619751/128271*Tp^6 + 54091183/128271*Tp^10 + 
                    97073/42757 - 8433727/128271*Tp^2 - 
                    827479/128271*Tp^14 + Tp^16 - 
                    86014954/128271*Tp^4 + 1724510/128271*Tp^12 - 
                    254574358/128271*Tp^8)*T + 
                 6989256/
                   1735159*(-86014954/291219*Tp^12 + 42757/97073 - 
                    254574358/291219*Tp^8 + 248619751/291219*Tp^10 - 
                    827479/291219*Tp^2 + 54091183/291219*Tp^6 + 
                    Tp^16 - 8433727/291219*Tp^14 + 
                    1724510/291219*Tp^4)*Tp*T^17 - 
                 202409448/1735159*
                  Tp*(25545992/25301181*Tp^2 - 
                    402671288/25301181*Tp^6 + 
                    492126808/25301181*Tp^14 + 827479/8433727 - 
                    71414622/8433727*Tp^8 + 
                    2380712024/25301181*Tp^10 + Tp^16 - 
                    79162204/25301181*Tp^4 - 
                    2310274892/25301181*Tp^12)*T^15 + 
                 5966874024/1735159*
                  Tp*(-152699884/745859253*Tp^4 + Tp^16 - 
                    2380712024/745859253*Tp^14 + 
                    1119309416/745859253*Tp^10 - 
                    3220354398/248619751*Tp^8 + 54091183/248619751 + 
                    10120205368/745859253*Tp^6 + 
                    402671288/745859253*Tp^2 + 
                    6546235204/745859253*Tp^12)*T^11 + 
                 1298188392/1735159*
                  Tp*(402671288/162273549*Tp^14 + 
                    248619751/54091183 - 152699884/162273549*Tp^12 + 
                    10120205368/162273549*Tp^10 + Tp^16 - 
                    2380712024/162273549*Tp^2 + 
                    6546235204/162273549*Tp^4 + 
                    1119309416/162273549*Tp^6 - 
                    3220354398/54091183*Tp^8)*T^7 - 
                 6109784592/1735159*
                  Tp*(406685914/127287179*Tp^12 + 1 - 
                    35707311/127287179*Tp^2 - 
                    35707311/127287179*Tp^14 + 
                    406685914/127287179*Tp^4 + Tp^16 + 
                    1610177199/127287179*Tp^10 + 
                    1610177199/127287179*Tp^6 - 
                    1842948810/127287179*Tp^8)*T^9 + 
                 41388240/1735159*
                  Tp*(-43007477/862255 + 250844708/2586765*Tp^12 - 
                    2725565252/2586765*Tp^4 - 
                    76349942/2586765*Tp^10 + 
                    3273117602/2586765*Tp^6 + 
                    39581102/2586765*Tp^14 - 406685914/862255*Tp^8 + 
                    1155137446/2586765*Tp^2 + Tp^16)*
                  T^5 + (631508186/1735159*Tp^12 - 
                    1271708436/1735159*Tp^10 - 
                    19597403/1735159*Tp^16 - 38990530/1735159*Tp^14 - 
                    18416938/1735159*Tp^4 + 2357197/1735159*Tp^2 + 
                    853600068/1735159*Tp^8 - 412313/1735159 - 
                    117818350/1735159*Tp^6 + Tp^18)*
                  T^18 + (-23258571104/1735159*Tp^4 + 
                    695973856/1735159*Tp^14 + 
                    34966518544/1735159*Tp^6 - 38990530/1735159 - 
                    17381052468/1735159*Tp^8 - 
                    90640186/1735159*Tp^16 + 
                    2795159102/1735159*Tp^2 - 
                    18416938/1735159*Tp^18 - 
                    1439123460/1735159*Tp^10 + 
                    84014992/1735159*Tp^12)*
                  T^4 + (6996259/1735159*Tp^16 + 
                    2795159102/1735159*Tp^4 - 19597403/1735159 + 
                    120536803/1735159*Tp^2 + 
                    12741926712/1735159*Tp^8 - 
                    466996798/1735159*Tp^12 - 
                    90640186/1735159*Tp^14 - 
                    12074971366/1735159*Tp^6 + 
                    2357197/1735159*Tp^18 - 3558800016/1735159*Tp^10)*
                  T^2 + (-17381052468/1735159*Tp^14 + 
                    853600068/1735159 + 16902821652/1735159*Tp^12 + 
                    12741926712/1735159*Tp^16 - 
                    114547550604/1735159*Tp^8 + 
                    96655171092/1735159*Tp^10 - 
                    1271708436/1735159*Tp^18 - 
                    3558800016/1735159*Tp^2 + 
                    25787145156/1735159*Tp^6 - 
                    1439123460/1735159*Tp^4)*
                  T^10 + (-23258571104/1735159*Tp^14 + 
                    695973856/1735159*Tp^4 - 
                    1439123460/1735159*Tp^8 + 
                    2795159102/1735159*Tp^16 - 
                    90640186/1735159*Tp^2 - 
                    17381052468/1735159*Tp^10 - 18416938/1735159 + 
                    84014992/1735159*Tp^6 - 38990530/1735159*Tp^18 + 
                    34966518544/1735159*Tp^12)*
                  T^14 + (6996259/1735159*Tp^2 + 2357197/1735159 - 
                    3558800016/1735159*Tp^8 - 90640186/1735159*Tp^4 + 
                    12741926712/1735159*Tp^10 + 
                    120536803/1735159*Tp^16 + 
                    2795159102/1735159*Tp^14 - 
                    19597403/1735159*Tp^18 - 466996798/1735159*Tp^6 - 
                    12074971366/1735159*Tp^12)*
                  T^16 + (-23315662016/1735159*Tp^12 - 
                    466996798/1735159*Tp^16 - 
                    117818350/1735159*Tp^18 + 
                    16902821652/1735159*Tp^8 + 
                    25787145156/1735159*Tp^10 + 631508186/1735159 + 
                    84014992/1735159*Tp^14 - 
                    12074971366/1735159*Tp^2 + 
                    34966518544/1735159*Tp^4 - 
                    59463799424/1735159*Tp^6)*
                  T^6 + (-117818350/1735159 + 
                    631508186/1735159*Tp^18 - 
                    59463799424/1735159*Tp^12 + 
                    25787145156/1735159*Tp^8 + 
                    16902821652/1735159*Tp^10 + 
                    34966518544/1735159*Tp^14 + 
                    84014992/1735159*Tp^4 - 
                    23315662016/1735159*Tp^6 - 
                    466996798/1735159*Tp^2 - 
                    12074971366/1735159*Tp^16)*
                  T^12 + (16902821652/1735159*Tp^6 + 
                    25787145156/1735159*Tp^12 + 
                    12741926712/1735159*Tp^2 - 
                    17381052468/1735159*Tp^4 - 
                    3558800016/1735159*Tp^16 + 
                    853600068/1735159*Tp^18 - 
                    1439123460/1735159*Tp^14 + 
                    96655171092/1735159*Tp^8 - 
                    114547550604/1735159*Tp^10 - 1271708436/1735159)*
                  T^8 - 19597403/1735159*Tp^2 - 
                 38990530/1735159*Tp^4 + 631508186/1735159*Tp^6 - 
                 1271708436/1735159*Tp^8 + 853600068/1735159*Tp^10 - 
                 117818350/1735159*Tp^12 - 
                 18416938/1735159*Tp^14)*(T - Tp))*(T - Tp))*(-1 + 
           T)*(1 + T^2)^2*(1 + Tp^2)*(1 + T)*
         Ap + (1 + Tp)^4*(-1 + Tp)^4*(-1 + T)^3*(1 + T^2)^4*(1 + 
            Tp^2)^3*((1 + Tp)*(-1 + Tp)*(Tp^12 + 5624/4749*Tp^10 - 
              215935/14247*Tp^8 - 2419040/42741*Tp^6 - 
              215935/14247*Tp^4 + 5624/4749*Tp^2 + 1)*T^14 + 
           104036/4749*
            Tp*(Tp^12 + 376034/78027*Tp^10 + 533333/78027*Tp^8 - 
              1513484/234081*Tp^6 + 533333/78027*Tp^4 + 
              376034/78027*Tp^2 + 1)*T^13 + 
           875/4749*(Tp^12 - 5228/35*Tp^10 - 30913/105*Tp^8 + 
              2355016/1575*Tp^6 - 30913/105*Tp^4 - 5228/35*Tp^2 + 
              1)*(1 + Tp)*(-1 + Tp)*T^12 + 
           1504136/14247*
            Tp*(Tp^12 + 1798522/564051*Tp^2 + 1798522/564051*Tp^10 - 
              517891/564051*Tp^8 - 517891/564051*Tp^4 + 1 + 
              1111332/188017*Tp^6)*T^11 - 
           232807/14247*(1 + Tp)*(-1 + Tp)*(Tp^12 + 
              613532/232807*Tp^10 - 26248205/698421*Tp^8 + 
              2170120/698421*Tp^6 - 26248205/698421*Tp^4 + 
              613532/232807*Tp^2 + 1)*T^10 + 
           2133332/14247*
            Tp*(1 - 5268412/533333*Tp^6 + Tp^12 + 
              14350241/1599999*Tp^8 + 14350241/1599999*Tp^4 - 
              1035782/1599999*Tp^10 - 1035782/1599999*Tp^2)*T^9 - 
           1771235/
             42741*(Tp^12 - 2464464/354247*Tp^10 + 
              3219201/354247*Tp^8 - 13644528/354247*Tp^6 + 
              3219201/354247*Tp^4 - 2464464/354247*Tp^2 + 1)*(1 + 
              Tp)*(-1 + Tp)*T^8 - 
           6053936/42741*
            Tp*(-1666998/378371*Tp^2 - 1666998/378371*Tp^10 + Tp^12 + 
              1 - 4992564/378371*Tp^6 + 3951309/378371*Tp^4 + 
              3951309/378371*Tp^8)*T^7 + 
           1771235/
             42741*(Tp^12 - 2464464/354247*Tp^10 + 
              3219201/354247*Tp^8 - 13644528/354247*Tp^6 + 
              3219201/354247*Tp^4 - 2464464/354247*Tp^2 + 1)*(1 + 
              Tp)*(-1 + Tp)*T^6 + 
           2133332/14247*
            Tp*(1 - 5268412/533333*Tp^6 + Tp^12 + 
              14350241/1599999*Tp^8 + 14350241/1599999*Tp^4 - 
              1035782/1599999*Tp^10 - 1035782/1599999*Tp^2)*T^5 + 
           232807/14247*(1 + Tp)*(-1 + Tp)*(Tp^12 + 
              613532/232807*Tp^10 - 26248205/698421*Tp^8 + 
              2170120/698421*Tp^6 - 26248205/698421*Tp^4 + 
              613532/232807*Tp^2 + 1)*T^4 + 
           1504136/14247*
            Tp*(Tp^12 + 1798522/564051*Tp^2 + 1798522/564051*Tp^10 - 
              517891/564051*Tp^8 - 517891/564051*Tp^4 + 1 + 
              1111332/188017*Tp^6)*T^3 - 
           875/4749*(Tp^12 - 5228/35*Tp^10 - 30913/105*Tp^8 + 
              2355016/1575*Tp^6 - 30913/105*Tp^4 - 5228/35*Tp^2 + 
              1)*(1 + Tp)*(-1 + Tp)*T^2 + 
           104036/4749*
            Tp*(Tp^12 + 376034/78027*Tp^10 + 533333/78027*Tp^8 - 
              1513484/234081*Tp^6 + 533333/78027*Tp^4 + 
              376034/78027*Tp^2 + 1)*
            T - (1 + Tp)*(-1 + Tp)*(Tp^12 + 5624/4749*Tp^10 - 
              215935/14247*Tp^8 - 2419040/42741*Tp^6 - 
              215935/14247*Tp^4 + 5624/4749*Tp^2 + 1))*(1 + T)^3*
         A^3 - 6466/
          14247*((-42589/3233 + 3283759/3233*Tp^6 - 
              3151429/29097*Tp^10 + Tp^14 - 3168011/29097*Tp^2 - 
              21238915/29097*Tp^8 + 78929/9699*Tp^12 - 
              8519723/29097*Tp^4)*T^14 + 
           1117400/9699*
            Tp*(2669269/139675*Tp^8 + 3158846/419025*Tp^10 + Tp^12 + 
              15305351/419025*Tp^4 - 17545556/419025*Tp^6 + 
              1135346/139675*Tp^2 + 15697/16761)*
            T^13 + (-14594293/9699*Tp^10 - 288613651/29097*Tp^6 - 
              3168011/29097 - 1334875/3233*Tp^12 + 
              290018963/29097*Tp^8 + 78929/9699*Tp^14 + 
              6857491/3233*Tp^4 - 5382401/29097*Tp^2)*
            T^12 + (9082768/9699*Tp + 156448448/9699*Tp^7 + 
              116002208/29097*Tp^11 + 208620064/29097*Tp^3 - 
              221766896/29097*Tp^5 - 349818800/29097*Tp^9 + 
              25270768/29097*Tp^13)*
            T^11 + (823281869/29097*Tp^6 - 14594293/9699*Tp^12 - 
              724864709/29097*Tp^8 - 528673841/29097*Tp^4 - 
              3151429/29097*Tp^14 - 8519723/29097 + 
              545953229/29097*Tp^10 + 6857491/3233*Tp^2)*
            T^10 + (-349818800/29097*Tp^11 + 122442808/29097*Tp + 
              1022380040/29097*Tp^9 + 401682584/9699*Tp^5 + 
              21354152/9699*Tp^13 - 1793100128/29097*Tp^7 - 
              221766896/29097*Tp^3)*
            T^9 + (3283759/3233 - 1822469285/29097*Tp^6 + 
              290018963/29097*Tp^12 - 724864709/29097*Tp^10 + 
              2172843257/29097*Tp^8 - 21238915/29097*Tp^14 - 
              288613651/29097*Tp^2 + 823281869/29097*Tp^4)*T^8 - 
           140364448/29097*
            Tp*(-14667042/4386389*Tp^2 - 14667042/4386389*Tp^10 + 
              Tp^12 + 1 - 7665060/626627*Tp^6 + 
              56034379/4386389*Tp^4 + 56034379/4386389*Tp^8)*
            T^7 + (3283759/3233*Tp^14 - 21238915/29097 + 
              823281869/29097*Tp^10 - 288613651/29097*Tp^12 - 
              1822469285/29097*Tp^8 + 290018963/29097*Tp^2 + 
              2172843257/29097*Tp^6 - 724864709/29097*Tp^4)*
            T^6 + (21354152/9699*Tp - 1793100128/29097*Tp^7 + 
              122442808/29097*Tp^13 + 401682584/9699*Tp^9 + 
              1022380040/29097*Tp^5 - 221766896/29097*Tp^11 - 
              349818800/29097*Tp^3)*
            T^5 + (-3151429/29097 + 823281869/29097*Tp^8 - 
              724864709/29097*Tp^6 + 545953229/29097*Tp^4 - 
              14594293/9699*Tp^2 + 6857491/3233*Tp^12 - 
              8519723/29097*Tp^14 - 528673841/29097*Tp^10)*T^4 + 
           9082768/9699*
            Tp*(Tp^12 + 7250138/1703019*Tp^2 + 
              13038754/1703019*Tp^10 - 13860431/1703019*Tp^8 - 
              21863675/1703019*Tp^4 + 1579423/1703019 + 
              9778028/567673*Tp^6)*
            T^3 + (-3168011/29097*Tp^14 + 78929/9699 + 
              6857491/3233*Tp^10 - 5382401/29097*Tp^12 - 
              14594293/9699*Tp^4 + 290018963/29097*Tp^6 - 
              288613651/29097*Tp^8 - 1334875/3233*Tp^2)*T^2 + 
           3139400/29097*
            Tp*(16761/15697 - 17545556/392425*Tp^6 + 
              3158846/392425*Tp^2 + 8007807/392425*Tp^4 + 
              15305351/392425*Tp^8 + Tp^12 + 3406038/392425*Tp^10)*
            T + 1 - 21238915/29097*Tp^6 - 3151429/29097*Tp^4 + 
           78929/9699*Tp^2 - 3168011/29097*Tp^12 - 
           8519723/29097*Tp^10 - 42589/3233*Tp^14 + 
           3283759/3233*Tp^8)*(T*Tp - 
           1)*(T*Tp + 1)^2*(1 + Tp)^3*(-1 + Tp)^3*(-1 + T)^2*(1 + 
            T^2)^3*(1 + Tp^2)^2*(T - Tp)*(1 + T)^2*A^2 - 
        1120/1583*(T*Tp + 1)*(1 + Tp)^2*(-1 + Tp)^2*(-1 + 
           T)*(-(1 + T^2)^4*(1 + 
               Tp^2)^4*((1 - 2017/210*Tp^2 + Tp^12 + 390/7*Tp^6 - 
                 7687/210*Tp^4 - 2017/210*Tp^10 - 7687/210*Tp^8)*
               T^12 + (824/35*Tp^11 + 1739/35*Tp^9 + 2453/7*Tp^5 - 
                 2453/7*Tp^7 - 1739/35*Tp^3 - 824/35*Tp)*
               T^11 + (-2327/105*Tp^2 + 135767/210*Tp^4 - 
                 114256/105*Tp^6 - 2017/210*Tp^12 - 2327/105*Tp^10 + 
                 135767/210*Tp^8 - 2017/210)*
               T^10 + (8581/5*Tp^7 + 1739/35*Tp^11 - 8581/5*Tp^5 - 
                 1739/35*Tp + 24894/35*Tp^3 - 24894/35*Tp^9)*
               T^9 + (-199298/105*Tp^8 + 135767/210*Tp^2 - 
                 199298/105*Tp^4 + 135767/210*Tp^10 + 58480/21*Tp^6 - 
                 7687/210*Tp^12 - 7687/210)*
               T^8 + (-115788/35*Tp^7 + 8581/5*Tp^9 - 2453/7*Tp^11 + 
                 2453/7*Tp - 8581/5*Tp^3 + 115788/35*Tp^5)*
               T^7 + (-114256/105*Tp^2 + 58480/21*Tp^4 + 
                 390/7*Tp^12 - 114256/105*Tp^10 + 390/7 + 
                 58480/21*Tp^8 - 144716/35*Tp^6)*
               T^6 + (-115788/35*Tp^5 + 115788/35*Tp^7 - 2453/7*Tp - 
                 8581/5*Tp^9 + 2453/7*Tp^11 + 8581/5*Tp^3)*
               T^5 + (-199298/105*Tp^8 + 135767/210*Tp^2 - 
                 199298/105*Tp^4 + 135767/210*Tp^10 + 58480/21*Tp^6 - 
                 7687/210*Tp^12 - 7687/210)*
               T^4 + (24894/35*Tp^9 - 1739/35*Tp^11 - 8581/5*Tp^7 - 
                 24894/35*Tp^3 + 8581/5*Tp^5 + 1739/35*Tp)*
               T^3 + (-2327/105*Tp^2 + 135767/210*Tp^4 - 
                 114256/105*Tp^6 - 2017/210*Tp^12 - 2327/105*Tp^10 + 
                 135767/210*Tp^8 - 2017/210)*
               T^2 + (-1739/35*Tp^9 + 824/35*Tp - 2453/7*Tp^5 + 
                 2453/7*Tp^7 + 1739/35*Tp^3 - 824/35*Tp^11)*T + 1 - 
              2017/210*Tp^2 + Tp^12 + 390/7*Tp^6 - 7687/210*Tp^4 - 
              2017/210*Tp^10 - 7687/210*Tp^8)*
            Bp + (1 + T^2)^4*(1 + 
               Tp^2)^4*((1 - 2017/210*Tp^2 + Tp^12 + 390/7*Tp^6 - 
                 7687/210*Tp^4 - 2017/210*Tp^10 - 7687/210*Tp^8)*
               T^12 + (824/35*Tp^11 + 1739/35*Tp^9 + 2453/7*Tp^5 - 
                 2453/7*Tp^7 - 1739/35*Tp^3 - 824/35*Tp)*
               T^11 + (-2327/105*Tp^2 + 135767/210*Tp^4 - 
                 114256/105*Tp^6 - 2017/210*Tp^12 - 2327/105*Tp^10 + 
                 135767/210*Tp^8 - 2017/210)*
               T^10 + (8581/5*Tp^7 + 1739/35*Tp^11 - 8581/5*Tp^5 - 
                 1739/35*Tp + 24894/35*Tp^3 - 24894/35*Tp^9)*
               T^9 + (-199298/105*Tp^8 + 135767/210*Tp^2 - 
                 199298/105*Tp^4 + 135767/210*Tp^10 + 58480/21*Tp^6 - 
                 7687/210*Tp^12 - 7687/210)*
               T^8 + (-115788/35*Tp^7 + 8581/5*Tp^9 - 2453/7*Tp^11 + 
                 2453/7*Tp - 8581/5*Tp^3 + 115788/35*Tp^5)*
               T^7 + (-114256/105*Tp^2 + 58480/21*Tp^4 + 
                 390/7*Tp^12 - 114256/105*Tp^10 + 390/7 + 
                 58480/21*Tp^8 - 144716/35*Tp^6)*
               T^6 + (-115788/35*Tp^5 + 115788/35*Tp^7 - 2453/7*Tp - 
                 8581/5*Tp^9 + 2453/7*Tp^11 + 8581/5*Tp^3)*
               T^5 + (-199298/105*Tp^8 + 135767/210*Tp^2 - 
                 199298/105*Tp^4 + 135767/210*Tp^10 + 58480/21*Tp^6 - 
                 7687/210*Tp^12 - 7687/210)*
               T^4 + (24894/35*Tp^9 - 1739/35*Tp^11 - 8581/5*Tp^7 - 
                 24894/35*Tp^3 + 8581/5*Tp^5 + 1739/35*Tp)*
               T^3 + (-2327/105*Tp^2 + 135767/210*Tp^4 - 
                 114256/105*Tp^6 - 2017/210*Tp^12 - 2327/105*Tp^10 + 
                 135767/210*Tp^8 - 2017/210)*
               T^2 + (-1739/35*Tp^9 + 824/35*Tp - 2453/7*Tp^5 + 
                 2453/7*Tp^7 + 1739/35*Tp^3 - 824/35*Tp^11)*T + 1 - 
              2017/210*Tp^2 + Tp^12 + 390/7*Tp^6 - 7687/210*Tp^4 - 
              2017/210*Tp^10 - 7687/210*Tp^8)*B + 
           1735159/
             272160*(T*Tp + 1)*(1 - 412313/1735159*Tp^18 + 
              2357197/1735159*Tp^16 - 
              2064358896/1735159*
               Tp*(-862255/43007477 - 1155137446/129022431*Tp^14 - 
                 3273117602/129022431*Tp^10 + 
                 406685914/43007477*Tp^8 + 
                 2725565252/129022431*Tp^12 - 
                 39581102/129022431*Tp^2 - 250844708/129022431*Tp^4 + 
                 Tp^16 + 76349942/129022431*Tp^6)*T^13 - 
              19859496/1735159*
               Tp*(-79162204/2482437*Tp^12 + 492126808/2482437*Tp^2 - 
                 402671288/2482437*Tp^10 + 8433727/827479 + Tp^16 - 
                 71414622/827479*Tp^8 + 25545992/2482437*Tp^14 + 
                 2380712024/2482437*Tp^6 - 2310274892/2482437*Tp^4)*
               T^3 + 3078504/1735159*
               Tp*(248619751/128271*Tp^6 + 54091183/128271*Tp^10 + 
                 97073/42757 - 8433727/128271*Tp^2 - 
                 827479/128271*Tp^14 + Tp^16 - 86014954/128271*Tp^4 + 
                 1724510/128271*Tp^12 - 254574358/128271*Tp^8)*T + 
              6989256/
                1735159*(-86014954/291219*Tp^12 + 42757/97073 - 
                 254574358/291219*Tp^8 + 248619751/291219*Tp^10 - 
                 827479/291219*Tp^2 + 54091183/291219*Tp^6 + Tp^16 - 
                 8433727/291219*Tp^14 + 1724510/291219*Tp^4)*Tp*
               T^17 - 
              202409448/1735159*
               Tp*(25545992/25301181*Tp^2 - 402671288/25301181*Tp^6 + 
                 492126808/25301181*Tp^14 + 827479/8433727 - 
                 71414622/8433727*Tp^8 + 2380712024/25301181*Tp^10 + 
                 Tp^16 - 79162204/25301181*Tp^4 - 
                 2310274892/25301181*Tp^12)*T^15 + 
              5966874024/1735159*
               Tp*(-152699884/745859253*Tp^4 + Tp^16 - 
                 2380712024/745859253*Tp^14 + 
                 1119309416/745859253*Tp^10 - 
                 3220354398/248619751*Tp^8 + 54091183/248619751 + 
                 10120205368/745859253*Tp^6 + 
                 402671288/745859253*Tp^2 + 
                 6546235204/745859253*Tp^12)*T^11 + 
              1298188392/1735159*
               Tp*(402671288/162273549*Tp^14 + 248619751/54091183 - 
                 152699884/162273549*Tp^12 + 
                 10120205368/162273549*Tp^10 + Tp^16 - 
                 2380712024/162273549*Tp^2 + 
                 6546235204/162273549*Tp^4 + 
                 1119309416/162273549*Tp^6 - 
                 3220354398/54091183*Tp^8)*T^7 - 
              6109784592/1735159*
               Tp*(406685914/127287179*Tp^12 + 1 - 
                 35707311/127287179*Tp^2 - 35707311/127287179*Tp^14 + 
                 406685914/127287179*Tp^4 + Tp^16 + 
                 1610177199/127287179*Tp^10 + 
                 1610177199/127287179*Tp^6 - 
                 1842948810/127287179*Tp^8)*T^9 + 
              41388240/1735159*
               Tp*(-43007477/862255 + 250844708/2586765*Tp^12 - 
                 2725565252/2586765*Tp^4 - 76349942/2586765*Tp^10 + 
                 3273117602/2586765*Tp^6 + 39581102/2586765*Tp^14 - 
                 406685914/862255*Tp^8 + 1155137446/2586765*Tp^2 + 
                 Tp^16)*T^5 + (631508186/1735159*Tp^12 - 
                 1271708436/1735159*Tp^10 - 19597403/1735159*Tp^16 - 
                 38990530/1735159*Tp^14 - 18416938/1735159*Tp^4 + 
                 2357197/1735159*Tp^2 + 853600068/1735159*Tp^8 - 
                 412313/1735159 - 117818350/1735159*Tp^6 + Tp^18)*
               T^18 + (-23258571104/1735159*Tp^4 + 
                 695973856/1735159*Tp^14 + 34966518544/1735159*Tp^6 - 
                 38990530/1735159 - 17381052468/1735159*Tp^8 - 
                 90640186/1735159*Tp^16 + 2795159102/1735159*Tp^2 - 
                 18416938/1735159*Tp^18 - 1439123460/1735159*Tp^10 + 
                 84014992/1735159*Tp^12)*
               T^4 + (6996259/1735159*Tp^16 + 
                 2795159102/1735159*Tp^4 - 19597403/1735159 + 
                 120536803/1735159*Tp^2 + 12741926712/1735159*Tp^8 - 
                 466996798/1735159*Tp^12 - 90640186/1735159*Tp^14 - 
                 12074971366/1735159*Tp^6 + 2357197/1735159*Tp^18 - 
                 3558800016/1735159*Tp^10)*
               T^2 + (-17381052468/1735159*Tp^14 + 
                 853600068/1735159 + 16902821652/1735159*Tp^12 + 
                 12741926712/1735159*Tp^16 - 
                 114547550604/1735159*Tp^8 + 
                 96655171092/1735159*Tp^10 - 
                 1271708436/1735159*Tp^18 - 3558800016/1735159*Tp^2 + 
                 25787145156/1735159*Tp^6 - 1439123460/1735159*Tp^4)*
               T^10 + (-23258571104/1735159*Tp^14 + 
                 695973856/1735159*Tp^4 - 1439123460/1735159*Tp^8 + 
                 2795159102/1735159*Tp^16 - 90640186/1735159*Tp^2 - 
                 17381052468/1735159*Tp^10 - 18416938/1735159 + 
                 84014992/1735159*Tp^6 - 38990530/1735159*Tp^18 + 
                 34966518544/1735159*Tp^12)*
               T^14 + (6996259/1735159*Tp^2 + 2357197/1735159 - 
                 3558800016/1735159*Tp^8 - 90640186/1735159*Tp^4 + 
                 12741926712/1735159*Tp^10 + 
                 120536803/1735159*Tp^16 + 2795159102/1735159*Tp^14 - 
                 19597403/1735159*Tp^18 - 466996798/1735159*Tp^6 - 
                 12074971366/1735159*Tp^12)*
               T^16 + (-23315662016/1735159*Tp^12 - 
                 466996798/1735159*Tp^16 - 117818350/1735159*Tp^18 + 
                 16902821652/1735159*Tp^8 + 
                 25787145156/1735159*Tp^10 + 631508186/1735159 + 
                 84014992/1735159*Tp^14 - 12074971366/1735159*Tp^2 + 
                 34966518544/1735159*Tp^4 - 59463799424/1735159*Tp^6)*
               T^6 + (-117818350/1735159 + 631508186/1735159*Tp^18 - 
                 59463799424/1735159*Tp^12 + 
                 25787145156/1735159*Tp^8 + 
                 16902821652/1735159*Tp^10 + 
                 34966518544/1735159*Tp^14 + 84014992/1735159*Tp^4 - 
                 23315662016/1735159*Tp^6 - 466996798/1735159*Tp^2 - 
                 12074971366/1735159*Tp^16)*
               T^12 + (16902821652/1735159*Tp^6 + 
                 25787145156/1735159*Tp^12 + 
                 12741926712/1735159*Tp^2 - 
                 17381052468/1735159*Tp^4 - 
                 3558800016/1735159*Tp^16 + 853600068/1735159*Tp^18 - 
                 1439123460/1735159*Tp^14 + 
                 96655171092/1735159*Tp^8 - 
                 114547550604/1735159*Tp^10 - 1271708436/1735159)*
               T^8 - 19597403/1735159*Tp^2 - 38990530/1735159*Tp^4 + 
              631508186/1735159*Tp^6 - 1271708436/1735159*Tp^8 + 
              853600068/1735159*Tp^10 - 117818350/1735159*Tp^12 - 
              18416938/1735159*Tp^14)*(T - Tp))*(1 + T^2)^2*(1 + 
           Tp^2)*(T - Tp)*(1 + T)*A + 
        2240/1583*(T*Tp + 
            1)^2*(-(T*Tp - 1)*(T*Tp + 1)*(1 + Tp)*(-1 + 
              Tp)*(1 + T^2)^5*(1 + 
               Tp^2)^4*((5449/140*Tp^2 - 52357/420*Tp^8 + 911/210 - 
                 92509/420*Tp^4 + 111239/420*Tp^6 + 41/14*Tp^10 + 
                 Tp^12)*T^12 + (-32/21*Tp^11 + 73781/210*Tp^9 + 
                 128269/70*Tp^5 - 329989/210*Tp^7 - 10261/14*Tp^3 + 
                 3074/105*Tp)*
               T^11 + (41/14*Tp^12 - 6291/14*Tp^10 - 
                 172597/210*Tp^2 + 470117/140*Tp^8 + 5449/140 + 
                 425018/105*Tp^4 - 600479/105*Tp^6)*
               T^10 + (681607/70*Tp^7 + 73781/210*Tp^11 - 
                 2151823/210*Tp^5 - 10261/14*Tp + 477419/105*Tp^3 - 
                 431611/105*Tp^9)*
               T^9 + (425018/105*Tp^2 - 92509/420 + 1435813/84*Tp^6 - 
                 338263/30*Tp^8 - 1214191/105*Tp^4 - 
                 52357/420*Tp^12 + 470117/140*Tp^10)*
               T^8 + (-2141654/105*Tp^7 + 681607/70*Tp^9 - 
                 329989/210*Tp^11 + 128269/70*Tp - 2151823/210*Tp^3 + 
                 724982/35*Tp^5)*
               T^7 + (-600479/105*Tp^2 + 1435813/84*Tp^4 + 
                 111239/420*Tp^12 - 600479/105*Tp^10 + 111239/420 + 
                 1435813/84*Tp^8 - 180590/7*Tp^6)*
               T^6 + (-2141654/105*Tp^5 + 724982/35*Tp^7 - 
                 329989/210*Tp - 2151823/210*Tp^9 + 128269/70*Tp^11 + 
                 681607/70*Tp^3)*
               T^5 + (-1214191/105*Tp^8 + 470117/140*Tp^2 - 
                 338263/30*Tp^4 + 425018/105*Tp^10 + 
                 1435813/84*Tp^6 - 92509/420*Tp^12 - 52357/420)*
               T^4 + (477419/105*Tp^9 - 10261/14*Tp^11 - 
                 2151823/210*Tp^7 - 431611/105*Tp^3 + 
                 681607/70*Tp^5 + 73781/210*Tp)*
               T^3 + (-6291/14*Tp^2 + 470117/140*Tp^4 - 
                 600479/105*Tp^6 + 5449/140*Tp^12 - 
                 172597/210*Tp^10 + 425018/105*Tp^8 + 41/14)*
               T^2 + (-10261/14*Tp^9 - 32/21*Tp - 329989/210*Tp^5 + 
                 128269/70*Tp^7 + 73781/210*Tp^3 + 3074/105*Tp^11)*
               T + 1 + 41/14*Tp^2 + 911/210*Tp^12 + 111239/420*Tp^6 - 
              52357/420*Tp^4 + 5449/140*Tp^10 - 92509/420*Tp^8)*
            Bp + (T*Tp - 1)*(T*Tp + 1)*(1 + Tp)*(-1 + 
              Tp)*(1 + T^2)^5*(1 + 
               Tp^2)^4*((5449/140*Tp^2 - 52357/420*Tp^8 + 911/210 - 
                 92509/420*Tp^4 + 111239/420*Tp^6 + 41/14*Tp^10 + 
                 Tp^12)*T^12 + (-32/21*Tp^11 + 73781/210*Tp^9 + 
                 128269/70*Tp^5 - 329989/210*Tp^7 - 10261/14*Tp^3 + 
                 3074/105*Tp)*
               T^11 + (41/14*Tp^12 - 6291/14*Tp^10 - 
                 172597/210*Tp^2 + 470117/140*Tp^8 + 5449/140 + 
                 425018/105*Tp^4 - 600479/105*Tp^6)*
               T^10 + (681607/70*Tp^7 + 73781/210*Tp^11 - 
                 2151823/210*Tp^5 - 10261/14*Tp + 477419/105*Tp^3 - 
                 431611/105*Tp^9)*
               T^9 + (425018/105*Tp^2 - 92509/420 + 1435813/84*Tp^6 - 
                 338263/30*Tp^8 - 1214191/105*Tp^4 - 
                 52357/420*Tp^12 + 470117/140*Tp^10)*
               T^8 + (-2141654/105*Tp^7 + 681607/70*Tp^9 - 
                 329989/210*Tp^11 + 128269/70*Tp - 2151823/210*Tp^3 + 
                 724982/35*Tp^5)*
               T^7 + (-600479/105*Tp^2 + 1435813/84*Tp^4 + 
                 111239/420*Tp^12 - 600479/105*Tp^10 + 111239/420 + 
                 1435813/84*Tp^8 - 180590/7*Tp^6)*
               T^6 + (-2141654/105*Tp^5 + 724982/35*Tp^7 - 
                 329989/210*Tp - 2151823/210*Tp^9 + 128269/70*Tp^11 + 
                 681607/70*Tp^3)*
               T^5 + (-1214191/105*Tp^8 + 470117/140*Tp^2 - 
                 338263/30*Tp^4 + 425018/105*Tp^10 + 
                 1435813/84*Tp^6 - 92509/420*Tp^12 - 52357/420)*
               T^4 + (477419/105*Tp^9 - 10261/14*Tp^11 - 
                 2151823/210*Tp^7 - 431611/105*Tp^3 + 
                 681607/70*Tp^5 + 73781/210*Tp)*
               T^3 + (-6291/14*Tp^2 + 470117/140*Tp^4 - 
                 600479/105*Tp^6 + 5449/140*Tp^12 - 
                 172597/210*Tp^10 + 425018/105*Tp^8 + 41/14)*
               T^2 + (-10261/14*Tp^9 - 32/21*Tp - 329989/210*Tp^5 + 
                 128269/70*Tp^7 + 73781/210*Tp^3 + 3074/105*Tp^11)*
               T + 1 + 41/14*Tp^2 + 911/210*Tp^12 + 111239/420*Tp^6 - 
              52357/420*Tp^4 + 5449/140*Tp^10 - 92509/420*Tp^8)*B + 
           52147/7560*(-94137337/938646*Tp^18 - 
              13042325/938646*Tp^20 - 1470763/938646*Tp^22 - 
              498097/938646 - 
              34864129/104294*
               Tp^16 + (50739615724/469323*Tp^5 + 
                 8979114266/469323*Tp^3 + 1053836482/469323*Tp^23 + 
                 21287991200/156441*Tp^9 + 31474054110/52147*Tp^7 + 
                 16283147072/469323*Tp^21 + 
                 81939057650/156441*Tp^17 + 
                 24033182206/469323*Tp^19 + 
                 93149928896/156441*Tp^15 + 3518965258/469323*Tp + 
                 90777918808/52147*Tp^11 + 128292171100/156441*Tp^13)*
               T^13 - 31383497/938646*Tp^2 - 
              8287759/469323*
               Tp*(75345338/8287759*Tp^20 + 75354033/8287759*Tp^6 + 
                 2514774468/8287759*Tp^8 + Tp^22 + 3027457/8287759 + 
                 21337219266/8287759*Tp^12 + 
                 10836775515/8287759*Tp^16 + 25626167/8287759*Tp^2 + 
                 105977188/8287759*Tp^4 - 20541576552/8287759*Tp^14 - 
                 2188114163/8287759*Tp^18 - 9310246812/8287759*Tp^10)*
               T^21 - 9574337/469323*
               Tp*(-58089871/9574337 - 473457836/9574337*Tp^2 - 
                 7691106861/9574337*Tp^6 - 
                 11694020592/9574337*Tp^12 - 460337964/9574337*Tp^8 - 
                 2620778977/9574337*Tp^4 - 
                 48012421410/9574337*Tp^10 + 
                 22643079420/9574337*Tp^14 + Tp^22 - 
                 49866973197/9574337*Tp^16 - 
                 2697245543/9574337*Tp^20 + 
                 15260838206/9574337*Tp^18)*T^19 - 
              152541445/938646*Tp^4 + 181108327/312882*Tp^6 - 
              465984665/156441*
               Tp^8 + (570461397/52147*Tp^16 + 3653089/938646*Tp^22 - 
                 31392565/938646*Tp^20 - 54625469/938646*Tp^4 + 
                 2829515107/156441*Tp^12 - 3328265579/156441*Tp^14 + 
                 159086593/104294*Tp^8 - 1436743/938646*Tp^24 - 
                 477686625/52147*Tp^10 - 105129391/938646*Tp^6 + 
                 1676645/938646*Tp^2 - 954817217/312882*Tp^18 + 
                 1890/52147)*
               T^22 + (-34282773125/312882*Tp^8 - 
                 7369829200/156441*Tp^14 + 34901316887/469323*Tp^6 - 
                 20402754623/469323*Tp^4 - 338530597/104294*Tp^16 + 
                 77723683/52147*Tp^18 + 41826631/938646*Tp^24 - 
                 23832531/104294 + 1643766281/469323*Tp^2 + 
                 190464289/469323*Tp^22 + 549297611/469323*Tp^20 + 
                 4183294972/156441*Tp^12 - 8843024516/156441*Tp^10)*
               T^4 + (16445257855/52147*Tp^16 - 
                 84795237679/156441*Tp^8 + 11636896658/156441*Tp^18 - 
                 35729308420/469323*Tp^6 - 
                 103993741948/156441*Tp^14 - 
                 103276584296/156441*Tp^10 - 
                 73716639986/469323*Tp^4 + 17516314322/469323*Tp^20 + 
                 64170971440/156441*Tp^12 - 3905162014/469323*Tp^2 + 
                 531953873/469323*Tp^24 - 92202643/52147 + 
                 7486797592/469323*Tp^22)*
               T^10 + (-17477082331/156441*Tp^14 - 
                 1303997239/938646*Tp^22 - 24086001667/938646*Tp^18 - 
                 16535180129/312882*Tp^8 - 8331355307/156441*Tp^10 - 
                 37230281/312882*Tp^24 - 10427185703/52147*Tp^12 - 
                 15617672363/938646*Tp^2 + 215605396/469323 - 
                 10077644663/156441*Tp^16 - 40291316989/312882*Tp^6 + 
                 39694408067/938646*Tp^4 - 8269316261/938646*Tp^20)*
               T^6 + (-945492820/469323*Tp - 
                 49673835260/52147*Tp^13 + 3253694812/469323*Tp^21 - 
                 37157492732/156441*Tp^9 - 30821442008/156441*Tp^17 - 
                 3873020828/469323*Tp^3 - 5177516464/469323*Tp^5 - 
                 4779556802/52147*Tp^7 + 20110831304/52147*Tp^15 + 
                 55514604988/156441*Tp^11 - 641519350/469323*Tp^23 - 
                 145650136/469323*Tp^19)*
               T^15 + (12067538020/156441*Tp^9 + 
                 2241397442/52147*Tp^11 + 85098043/469323*Tp - 
                 2487919912/469323*Tp^3 + 3418117072/156441*Tp^13 + 
                 2345627563/156441*Tp^17 - 7862888665/156441*Tp^7 + 
                 18074665165/469323*Tp^5 + 40479727/469323*Tp^23 + 
                 2225872678/469323*Tp^19 + 5723065156/156441*Tp^15 + 
                 475790171/469323*Tp^21)*T^3 + 
              429199195/156441*Tp^10 - 
              496772569/156441*
               Tp^12 + (7954856777/469323*Tp^4 + 
                 8004529990/156441*Tp^10 + 59491142407/156441*Tp^8 + 
                 18406952713/469323*Tp^20 - 13448872513/469323*Tp^6 + 
                 14581273278/52147*Tp^12 - 395598626/469323 + 
                 1993568599/469323*Tp^2 + 4435139092/156441*Tp^16 + 
                 4294283207/469323*Tp^22 + 
                 137393824430/156441*Tp^14 + 531953873/469323*Tp^24 + 
                 133896250183/469323*Tp^18)*
               T^14 + (-16115961704/156441*Tp^14 - 
                 37230281/312882*Tp^24 + 214321972/469323*Tp^2 + 
                 9616483798/469323*Tp^20 + 1061300857/312882*Tp^8 - 
                 1839402826/156441*Tp^10 + 29866074371/312882*Tp^16 - 
                 189758939/156441*Tp^6 - 50260562422/469323*Tp^18 - 
                 7087750466/156441*Tp^12 - 1839995287/469323*Tp^22 + 
                 51487447/938646 + 66459512/469323*Tp^4)*
               T^18 + (-833348608/156441*Tp^10 + 
                 1167189629/469323*Tp^6 + 272599511/469323*Tp^22 + 
                 3536079444/52147*Tp^14 - 4130551/938646 + 
                 1462231489/104294*Tp^8 - 5268266065/104294*Tp^16 + 
                 19185387085/469323*Tp^18 - 1805682587/469323*Tp^20 + 
                 28708459/469323*Tp^2 + 115944011/469323*Tp^4 + 
                 41826631/938646*Tp^24 + 3392912528/156441*Tp^12)*
               T^20 + (-406874516/469323*Tp + 
                 60669921596/52147*Tp^9 + 65371782574/469323*Tp^19 + 
                 42213725160/52147*Tp^13 + 16344324408/52147*Tp^17 + 
                 156770516192/156441*Tp^15 + 3062877154/52147*Tp^7 + 
                 14115298406/469323*Tp^21 + 1803173378/469323*Tp^3 + 
                 754736254/469323*Tp^23 + 109392279538/469323*Tp^5 + 
                 138974494912/156441*Tp^11)*
               T^9 + (-28826072598/52147*Tp^17 - 
                 27091644088/156441*Tp^19 - 
                 226513528720/156441*Tp^15 - 
                 40676895938/156441*Tp^5 - 1006971916/156441*Tp^3 - 
                 396173722/156441*Tp^23 - 50845073456/52147*Tp^13 - 
                 1314254486/156441*Tp - 114933204468/52147*Tp^11 - 
                 144980251832/156441*Tp^9 - 28361343506/52147*Tp^7 - 
                 8358641950/156441*Tp^21)*
               T^11 + (3409465294/469323*Tp^4 + 
                 180714044/469323*Tp^20 - 1436743/938646*Tp^24 + 
                 11420515/469323*Tp^22 + 2250228683/312882*Tp^16 + 
                 503206356/52147*Tp^14 - 7188526295/469323*Tp^6 - 
                 1249839426/52147*Tp^10 + 1004744732/469323*Tp^18 + 
                 28124599/938646 + 6177458791/104294*Tp^8 + 
                 169786934/469323*Tp^2 + 6434695402/156441*Tp^12)*
               T^2 + (2718885896/156441*Tp^11 - 
                 525099144/52147*Tp^13 - 3375678098/156441*Tp^9 + 
                 8291888/469323*Tp + 40032864/52147*Tp^15 - 
                 27790762/52147*Tp^17 - 1392715393/469323*Tp^5 - 
                 1419733/469323*Tp^23 - 14247479/469323*Tp^21 + 
                 570461397/52147*Tp^7 + 8009977/469323*Tp^3 - 
                 98431513/469323*Tp^19)*
               T + (-26571973384/156441*Tp^11 - 
                 3885298470/52147*Tp^9 + 63447229/156441*Tp^23 - 
                 2676963853/156441*Tp^21 - 447020249/156441*Tp^3 - 
                 2026323376/52147*Tp^13 - 2658366624/52147*Tp^15 - 
                 20511329762/156441*Tp^17 - 468667809/52147*Tp^5 + 
                 2119111075/52147*Tp^19 - 1774717431/52147*Tp^7 - 
                 20987564/156441*Tp)*
               T^17 + (37668099145/469323*Tp^4 - 
                 86427134/469323*Tp^24 + 14918792609/156441*Tp^16 - 
                 49988036806/156441*Tp^10 + 63288791/469323 - 
                 873623647/469323*Tp^20 + 19075524871/469323*Tp^6 + 
                 27061624142/156441*Tp^14 + 
                 150745280066/156441*Tp^12 + 
                 19326454181/469323*Tp^18 - 1191383153/469323*Tp^22 + 
                 10920157229/469323*Tp^2 + 133107897052/156441*Tp^8)*
               T^8 + (3424578980/469323*Tp^5 + 
                 52912223906/156441*Tp^11 - 3554692188/52147*Tp^17 - 
                 12274362368/469323*Tp^3 - 22643526342/52147*Tp^13 - 
                 4007438880/52147*Tp^15 - 10725149446/469323*Tp^19 - 
                 83233567982/156441*Tp^9 - 2087859302/469323*Tp^21 + 
                 2638057406/469323*Tp - 122108341/469323*Tp^23 + 
                 3106250125/52147*Tp^7)*
               T^7 + (91696675628/156441*Tp^10 - 
                 55826567503/156441*Tp^16 - 10913145465/52147*Tp^8 + 
                 29138030528/469323*Tp^4 - 32361659284/156441*Tp^14 - 
                 2009630264/469323*Tp^2 - 137859613564/469323*Tp^18 + 
                 982937753/469323 + 5974408832/52147*Tp^6 - 
                 273250841/156441*Tp^24 - 136636828420/156441*Tp^12 - 
                 10788582292/469323*Tp^22 - 24221256404/469323*Tp^20)*
               T^12 + (-5372482290/52147*Tp^13 - 
                 7367408076/52147*Tp^9 - 10984308824/156441*Tp^15 - 
                 35620145/156441*Tp^23 + 13782804833/156441*Tp^7 - 
                 2153051643/52147*Tp^17 + 3743112079/156441*Tp^3 - 
                 132053150/52147*Tp^21 - 16113098864/156441*Tp^5 - 
                 18908595964/156441*Tp^11 - 150922201/52147*Tp - 
                 734718841/52147*Tp^19)*
               T^5 + (-34878524779/938646*Tp^6 - 
                 83672373503/156441*Tp^14 - 86427134/469323*Tp^24 + 
                 57621807631/156441*Tp^12 - 1133221/104294 - 
                 10480722725/938646*Tp^4 + 3608735557/938646*Tp^22 - 
                 31481514853/938646*Tp^20 - 19806067135/52147*Tp^10 - 
                 1774378249/938646*Tp^2 + 4164834795/104294*Tp^16 - 
                 1301611965/52147*Tp^8 - 2933607715/312882*Tp^18)*
               T^16 + Tp*(1 + Tp)*(-1 + Tp)*(Tp^20 - 
                 813371/52147*Tp^18 - 14693543/156441*Tp^16 + 
                 115371053/156441*Tp^14 - 271592747/156441*Tp^12 + 
                 268235659/156441*Tp^10 - 117907699/156441*Tp^8 + 
                 14850535/156441*Tp^6 + 688258/52147*Tp^4 - 
                 151546/52147*Tp^2 + 1890/52147)*T^23 + 
              53737369/156441*Tp^14)*(T - Tp))*(T - Tp)^2)*(1 + 
            T)/(1 + T^2)^12/(1 + Tp^2)^11/(T - Tp)^3/(T*Tp + 1)^4) /. {A -> ArcTanh[T], Ap -> ArcTanh[Tp], 
    B -> ArcTan[T], Bp -> ArcTan[Tp]};

-----------------------------------------------

a341[T_, Tp_] = 
         (-86222/315*(-1 + 
        T)*(-((Tp^12 + 567504/43111*Tp^10 + 181497/43111*Tp^8 - 
               6429152/43111*Tp^6 + 181497/43111*Tp^4 + 
               567504/43111*Tp^2 + 1)*(1 + Tp)*(-1 + Tp)*T^14 - 
            105476/43111*
             Tp*(Tp^12 - 1627314/26369*Tp^10 - 5379177/26369*Tp^8 + 
               9151892/26369*Tp^6 - 5379177/26369*Tp^4 - 
               1627314/26369*Tp^2 + 1)*T^13 + 
            524393/43111*(Tp^12 - 4160988/524393*Tp^10 - 
               24738249/524393*Tp^8 + 50309624/524393*Tp^6 - 
               24738249/524393*Tp^4 - 4160988/524393*Tp^2 + 1)*(1 + 
               Tp)*(-1 + Tp)*T^12 + 
            6509256/43111*
             Tp*(-3308411/271219*Tp^8 + 1662010/271219*Tp^2 + Tp^12 + 
               6174076/271219*Tp^6 + 1 - 3308411/271219*Tp^4 + 
               1662010/271219*Tp^10)*T^11 - 
            386007/43111*(1 + Tp)*(-1 + Tp)*(Tp^12 + 
               6987756/128669*Tp^10 - 34814077/128669*Tp^8 + 
               36959592/128669*Tp^6 - 34814077/128669*Tp^4 + 
               6987756/128669*Tp^2 + 1)*T^10 + 
            21516708/43111*
             Tp*(-6616822/1793059*Tp^10 - 6616822/1793059*Tp^2 + 
               24778341/1793059*Tp^4 + Tp^12 - 
               31619076/1793059*Tp^6 + 1 + 24778341/1793059*Tp^8)*
             T^9 - 
            6610649/
              43111*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
               68437224/6610649*Tp^10 + 146883783/6610649*Tp^8 - 
               303284208/6610649*Tp^6 + 146883783/6610649*Tp^4 - 
               68437224/6610649*Tp^2 + 1)*T^8 - 
            36607568/43111*
             Tp*(23714307/2287973*Tp^4 + 1 - 9261114/2287973*Tp^10 - 
               9261114/2287973*Tp^2 + 23714307/2287973*Tp^8 + Tp^12 - 
               28517052/2287973*Tp^6)*T^7 + 
            6610649/
              43111*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
               68437224/6610649*Tp^10 + 146883783/6610649*Tp^8 - 
               303284208/6610649*Tp^6 + 146883783/6610649*Tp^4 - 
               68437224/6610649*Tp^2 + 1)*T^6 + 
            21516708/43111*
             Tp*(-6616822/1793059*Tp^10 - 6616822/1793059*Tp^2 + 
               24778341/1793059*Tp^4 + Tp^12 - 
               31619076/1793059*Tp^6 + 1 + 24778341/1793059*Tp^8)*
             T^5 + 386007/
              43111*(1 + Tp)*(-1 + Tp)*(Tp^12 + 
               6987756/128669*Tp^10 - 34814077/128669*Tp^8 + 
               36959592/128669*Tp^6 - 34814077/128669*Tp^4 + 
               6987756/128669*Tp^2 + 1)*T^4 + 
            6509256/43111*
             Tp*(-3308411/271219*Tp^8 + 1662010/271219*Tp^2 + Tp^12 + 
               6174076/271219*Tp^6 + 1 - 3308411/271219*Tp^4 + 
               1662010/271219*Tp^10)*T^3 - 
            524393/43111*(Tp^12 - 4160988/524393*Tp^10 - 
               24738249/524393*Tp^8 + 50309624/524393*Tp^6 - 
               24738249/524393*Tp^4 - 4160988/524393*Tp^2 + 1)*(1 + 
               Tp)*(-1 + Tp)*T^2 - 
            105476/43111*
             Tp*(Tp^12 - 1627314/26369*Tp^10 - 5379177/26369*Tp^8 + 
               9151892/26369*Tp^6 - 5379177/26369*Tp^4 - 
               1627314/26369*Tp^2 + 1)*
             T - (Tp^12 + 567504/43111*Tp^10 + 181497/43111*Tp^8 - 
               6429152/43111*Tp^6 + 181497/43111*Tp^4 + 
               567504/43111*Tp^2 + 1)*(1 + Tp)*(-1 + Tp))*(1 + 
            Tp)^4*(-1 + Tp)^4*(-1 + T)^3*(1 + T^2)^4*(1 + Tp^2)^3*(1 +
             T)^3*Ap^3 + 
        3*(1 + Tp)^3*(-1 + Tp)^3*(-1 + 
            T)^2*(((Tp^12 + 567504/43111*Tp^10 + 181497/43111*Tp^8 - 
                 6429152/43111*Tp^6 + 181497/43111*Tp^4 + 
                 567504/43111*Tp^2 + 1)*(1 + Tp)*(-1 + Tp)*T^14 - 
              105476/43111*
               Tp*(Tp^12 - 1627314/26369*Tp^10 - 5379177/26369*Tp^8 + 
                 9151892/26369*Tp^6 - 5379177/26369*Tp^4 - 
                 1627314/26369*Tp^2 + 1)*T^13 + 
              524393/43111*(Tp^12 - 4160988/524393*Tp^10 - 
                 24738249/524393*Tp^8 + 50309624/524393*Tp^6 - 
                 24738249/524393*Tp^4 - 4160988/524393*Tp^2 + 1)*(1 + 
                 Tp)*(-1 + Tp)*T^12 + 
              6509256/43111*
               Tp*(-3308411/271219*Tp^8 + 1662010/271219*Tp^2 + 
                 Tp^12 + 6174076/271219*Tp^6 + 1 - 
                 3308411/271219*Tp^4 + 1662010/271219*Tp^10)*T^11 - 
              386007/43111*(1 + Tp)*(-1 + Tp)*(Tp^12 + 
                 6987756/128669*Tp^10 - 34814077/128669*Tp^8 + 
                 36959592/128669*Tp^6 - 34814077/128669*Tp^4 + 
                 6987756/128669*Tp^2 + 1)*T^10 + 
              21516708/43111*
               Tp*(-6616822/1793059*Tp^10 - 6616822/1793059*Tp^2 + 
                 24778341/1793059*Tp^4 + Tp^12 - 
                 31619076/1793059*Tp^6 + 1 + 24778341/1793059*Tp^8)*
               T^9 - 6610649/
                43111*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
                 68437224/6610649*Tp^10 + 146883783/6610649*Tp^8 - 
                 303284208/6610649*Tp^6 + 146883783/6610649*Tp^4 - 
                 68437224/6610649*Tp^2 + 1)*T^8 - 
              36607568/43111*
               Tp*(23714307/2287973*Tp^4 + 1 - 
                 9261114/2287973*Tp^10 - 9261114/2287973*Tp^2 + 
                 23714307/2287973*Tp^8 + Tp^12 - 
                 28517052/2287973*Tp^6)*T^7 + 
              6610649/
                43111*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
                 68437224/6610649*Tp^10 + 146883783/6610649*Tp^8 - 
                 303284208/6610649*Tp^6 + 146883783/6610649*Tp^4 - 
                 68437224/6610649*Tp^2 + 1)*T^6 + 
              21516708/43111*
               Tp*(-6616822/1793059*Tp^10 - 6616822/1793059*Tp^2 + 
                 24778341/1793059*Tp^4 + Tp^12 - 
                 31619076/1793059*Tp^6 + 1 + 24778341/1793059*Tp^8)*
               T^5 + 386007/
                43111*(1 + Tp)*(-1 + Tp)*(Tp^12 + 
                 6987756/128669*Tp^10 - 34814077/128669*Tp^8 + 
                 36959592/128669*Tp^6 - 34814077/128669*Tp^4 + 
                 6987756/128669*Tp^2 + 1)*T^4 + 
              6509256/43111*
               Tp*(-3308411/271219*Tp^8 + 1662010/271219*Tp^2 + 
                 Tp^12 + 6174076/271219*Tp^6 + 1 - 
                 3308411/271219*Tp^4 + 1662010/271219*Tp^10)*T^3 - 
              524393/43111*(Tp^12 - 4160988/524393*Tp^10 - 
                 24738249/524393*Tp^8 + 50309624/524393*Tp^6 - 
                 24738249/524393*Tp^4 - 4160988/524393*Tp^2 + 1)*(1 + 
                 Tp)*(-1 + Tp)*T^2 - 
              105476/43111*
               Tp*(Tp^12 - 1627314/26369*Tp^10 - 5379177/26369*Tp^8 + 
                 9151892/26369*Tp^6 - 5379177/26369*Tp^4 - 
                 1627314/26369*Tp^2 + 1)*
               T - (Tp^12 + 567504/43111*Tp^10 + 181497/43111*Tp^8 - 
                 6429152/43111*Tp^6 + 181497/43111*Tp^4 + 
                 567504/43111*Tp^2 + 1)*(1 + Tp)*(-1 + Tp))*(1 + 
              Tp)*(-1 + Tp)*(-1 + T)*(1 + T^2)*(1 + Tp^2)*(1 + T)*A + 
           12938/129333*(T*Tp - 
              1)*(1 + (43917860/6469*Tp^4 + 17154986/6469*Tp^14 - 
                 1367399/6469*Tp^16 - 143711/6469 - 
                 1788911110/19407*Tp^6 + 39330562/19407*Tp^2 + 
                 3280645066/19407*Tp^8 - 764980478/6469*Tp^10 + 
                 402449180/19407*Tp^12)*
               T^14 + (43917860/6469*Tp^12 + 3280645066/19407*Tp^8 - 
                 764980478/6469*Tp^6 + 402449180/19407*Tp^4 + 
                 17154986/6469*Tp^2 - 1788911110/19407*Tp^10 + 
                 39330562/19407*Tp^14 - 1367399/6469 - 
                 143711/6469*Tp^16)*
               T^2 + (-117768756/6469*Tp^11 + 946374500/19407*Tp^9 + 
                 1951988/6469*Tp^15 + 39736884/6469*Tp^5 - 
                 240172/6469*Tp - 801257132/19407*Tp^7 + 
                 26532332/19407*Tp^3 - 41800700/19407*Tp^13)*
               T^15 + (16220119/6469*Tp^6 - 1586095/6469*Tp^12 - 
                 44347767/6469*Tp^8 + 33463215/6469*Tp^10 - 
                 1367399/6469*Tp^14 - 5670/6469 + Tp^16 + 
                 2211527/6469*Tp^4 - 143711/6469*Tp^2)*
               T^16 + (946374500/19407*Tp^15 - 
                 20943693460/19407*Tp^5 + 40166934524/19407*Tp^7 - 
                 801257132/19407*Tp + 6138047260/19407*Tp^3 + 
                 21986203652/19407*Tp^11 - 13402755564/6469*Tp^9 - 
                 6790929020/19407*Tp^13)*
               T^9 + (40166934524/19407*Tp^9 - 
                 6790929020/19407*Tp^3 + 21986203652/19407*Tp^5 + 
                 6138047260/19407*Tp^13 + 946374500/19407*Tp - 
                 801257132/19407*Tp^15 - 20943693460/19407*Tp^11 - 
                 13402755564/6469*Tp^7)*
               T^7 + (-2593806652/19407*Tp^3 - 
                 12730701332/19407*Tp^11 - 117768756/6469*Tp^15 - 
                 20943693460/19407*Tp^7 + 21986203652/19407*Tp^9 + 
                 3116908964/19407*Tp^13 + 9996732220/19407*Tp^5 + 
                 39736884/6469*Tp)*
               T^11 + (34750994678/19407*Tp^8 - 
                 764980478/6469*Tp^14 + 16220119/6469 - 
                 27175814930/19407*Tp^10 - 1788911110/19407*Tp^2 + 
                 33463215/6469*Tp^16 + 8702430724/19407*Tp^4 + 
                 9995156852/19407*Tp^12 - 24775253230/19407*Tp^6)*
               T^10 - 
              240172/6469*
               Tp*(10450175/180129*Tp^2 + 200314283/180129*Tp^8 - 
                 236593625/180129*Tp^6 - 9934221/60043*Tp^10 + 
                 Tp^14 + 29442189/60043*Tp^4 - 487997/60043 - 
                 6633083/180129*Tp^12)*
               T + (41019540/6469*Tp^3 - 6790929020/19407*Tp^9 + 
                 26532332/19407*Tp - 549082036/19407*Tp^13 + 
                 6138047260/19407*Tp^7 - 41800700/19407*Tp^15 + 
                 3116908964/19407*Tp^11 - 2593806652/19407*Tp^5)*
               T^13 + (16220119/6469*Tp^16 - 1788911110/19407*Tp^14 + 
                 34750994678/19407*Tp^8 + 33463215/6469 - 
                 27175814930/19407*Tp^6 - 764980478/6469*Tp^2 + 
                 8702430724/19407*Tp^12 + 9995156852/19407*Tp^4 - 
                 24775253230/19407*Tp^10)*
               T^6 + (6138047260/19407*Tp^9 + 26532332/19407*Tp^15 - 
                 6790929020/19407*Tp^7 + 41019540/6469*Tp^13 - 
                 41800700/19407*Tp - 549082036/19407*Tp^3 + 
                 3116908964/19407*Tp^5 - 2593806652/19407*Tp^11)*
               T^3 + (-4027482950/19407*Tp^12 + 
                 9995156852/19407*Tp^10 + 2211527/6469 + 
                 8702430724/19407*Tp^6 + 402449180/19407*Tp^14 + 
                 43917860/6469*Tp^2 - 13399916344/19407*Tp^8 - 
                 1586095/6469*Tp^16 - 2946173386/19407*Tp^4)*
               T^12 + (-44347767/6469 + 3280645066/19407*Tp^2 - 
                 44662632262/19407*Tp^8 + 34750994678/19407*Tp^6 - 
                 13399916344/19407*Tp^12 + 3280645066/19407*Tp^14 + 
                 34750994678/19407*Tp^10 - 44347767/6469*Tp^16 - 
                 13399916344/19407*Tp^4)*
               T^8 + (2211527/6469*Tp^16 - 2946173386/19407*Tp^12 - 
                 4027482950/19407*Tp^4 - 1586095/6469 + 
                 8702430724/19407*Tp^10 + 9995156852/19407*Tp^6 + 
                 43917860/6469*Tp^14 + 402449180/19407*Tp^2 - 
                 13399916344/19407*Tp^8)*
               T^4 + (-12730701332/19407*Tp^5 - 117768756/6469*Tp - 
                 2593806652/19407*Tp^13 + 39736884/6469*Tp^15 + 
                 21986203652/19407*Tp^7 + 9996732220/19407*Tp^11 + 
                 3116908964/19407*Tp^3 - 20943693460/19407*Tp^9)*
               T^5 - 5670/6469*Tp^16 - 1367399/6469*Tp^2 - 
              1586095/6469*Tp^4 + 33463215/6469*Tp^6 - 
              44347767/6469*Tp^8 + 16220119/6469*Tp^10 + 
              2211527/6469*Tp^12 - 143711/6469*Tp^14)*(T - Tp))*(1 + 
            T^2)^3*(1 + Tp^2)^2*(1 + T)^2*Ap^2 - 
        3*(1 + Tp)^2*(-1 + Tp)^2*(-1 + T)*(1 + T^2)^2*(1 + Tp^2)*(1 + 
           T)*(((Tp^12 + 567504/43111*Tp^10 + 181497/43111*Tp^8 - 
                 6429152/43111*Tp^6 + 181497/43111*Tp^4 + 
                 567504/43111*Tp^2 + 1)*(1 + Tp)*(-1 + Tp)*T^14 - 
              105476/43111*
               Tp*(Tp^12 - 1627314/26369*Tp^10 - 5379177/26369*Tp^8 + 
                 9151892/26369*Tp^6 - 5379177/26369*Tp^4 - 
                 1627314/26369*Tp^2 + 1)*T^13 + 
              524393/43111*(Tp^12 - 4160988/524393*Tp^10 - 
                 24738249/524393*Tp^8 + 50309624/524393*Tp^6 - 
                 24738249/524393*Tp^4 - 4160988/524393*Tp^2 + 1)*(1 + 
                 Tp)*(-1 + Tp)*T^12 + 
              6509256/43111*
               Tp*(-3308411/271219*Tp^8 + 1662010/271219*Tp^2 + 
                 Tp^12 + 6174076/271219*Tp^6 + 1 - 
                 3308411/271219*Tp^4 + 1662010/271219*Tp^10)*T^11 - 
              386007/43111*(1 + Tp)*(-1 + Tp)*(Tp^12 + 
                 6987756/128669*Tp^10 - 34814077/128669*Tp^8 + 
                 36959592/128669*Tp^6 - 34814077/128669*Tp^4 + 
                 6987756/128669*Tp^2 + 1)*T^10 + 
              21516708/43111*
               Tp*(-6616822/1793059*Tp^10 - 6616822/1793059*Tp^2 + 
                 24778341/1793059*Tp^4 + Tp^12 - 
                 31619076/1793059*Tp^6 + 1 + 24778341/1793059*Tp^8)*
               T^9 - 6610649/
                43111*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
                 68437224/6610649*Tp^10 + 146883783/6610649*Tp^8 - 
                 303284208/6610649*Tp^6 + 146883783/6610649*Tp^4 - 
                 68437224/6610649*Tp^2 + 1)*T^8 - 
              36607568/43111*
               Tp*(23714307/2287973*Tp^4 + 1 - 
                 9261114/2287973*Tp^10 - 9261114/2287973*Tp^2 + 
                 23714307/2287973*Tp^8 + Tp^12 - 
                 28517052/2287973*Tp^6)*T^7 + 
              6610649/
                43111*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
                 68437224/6610649*Tp^10 + 146883783/6610649*Tp^8 - 
                 303284208/6610649*Tp^6 + 146883783/6610649*Tp^4 - 
                 68437224/6610649*Tp^2 + 1)*T^6 + 
              21516708/43111*
               Tp*(-6616822/1793059*Tp^10 - 6616822/1793059*Tp^2 + 
                 24778341/1793059*Tp^4 + Tp^12 - 
                 31619076/1793059*Tp^6 + 1 + 24778341/1793059*Tp^8)*
               T^5 + 386007/
                43111*(1 + Tp)*(-1 + Tp)*(Tp^12 + 
                 6987756/128669*Tp^10 - 34814077/128669*Tp^8 + 
                 36959592/128669*Tp^6 - 34814077/128669*Tp^4 + 
                 6987756/128669*Tp^2 + 1)*T^4 + 
              6509256/43111*
               Tp*(-3308411/271219*Tp^8 + 1662010/271219*Tp^2 + 
                 Tp^12 + 6174076/271219*Tp^6 + 1 - 
                 3308411/271219*Tp^4 + 1662010/271219*Tp^10)*T^3 - 
              524393/43111*(Tp^12 - 4160988/524393*Tp^10 - 
                 24738249/524393*Tp^8 + 50309624/524393*Tp^6 - 
                 24738249/524393*Tp^4 - 4160988/524393*Tp^2 + 1)*(1 + 
                 Tp)*(-1 + Tp)*T^2 - 
              105476/43111*
               Tp*(Tp^12 - 1627314/26369*Tp^10 - 5379177/26369*Tp^8 + 
                 9151892/26369*Tp^6 - 5379177/26369*Tp^4 - 
                 1627314/26369*Tp^2 + 1)*
               T - (Tp^12 + 567504/43111*Tp^10 + 181497/43111*Tp^8 - 
                 6429152/43111*Tp^6 + 181497/43111*Tp^4 + 
                 567504/43111*Tp^2 + 1)*(1 + Tp)*(-1 + Tp))*(1 + 
               Tp)^2*(-1 + Tp)^2*(-1 + T)^2*(1 + T^2)^2*(1 + 
               Tp^2)^2*(1 + T)^2*A^2 + 
           25876/129333*(T*Tp - 
              1)*(1 + (43917860/6469*Tp^4 + 17154986/6469*Tp^14 - 
                 1367399/6469*Tp^16 - 143711/6469 - 
                 1788911110/19407*Tp^6 + 39330562/19407*Tp^2 + 
                 3280645066/19407*Tp^8 - 764980478/6469*Tp^10 + 
                 402449180/19407*Tp^12)*
               T^14 + (43917860/6469*Tp^12 + 3280645066/19407*Tp^8 - 
                 764980478/6469*Tp^6 + 402449180/19407*Tp^4 + 
                 17154986/6469*Tp^2 - 1788911110/19407*Tp^10 + 
                 39330562/19407*Tp^14 - 1367399/6469 - 
                 143711/6469*Tp^16)*
               T^2 + (-117768756/6469*Tp^11 + 946374500/19407*Tp^9 + 
                 1951988/6469*Tp^15 + 39736884/6469*Tp^5 - 
                 240172/6469*Tp - 801257132/19407*Tp^7 + 
                 26532332/19407*Tp^3 - 41800700/19407*Tp^13)*
               T^15 + (16220119/6469*Tp^6 - 1586095/6469*Tp^12 - 
                 44347767/6469*Tp^8 + 33463215/6469*Tp^10 - 
                 1367399/6469*Tp^14 - 5670/6469 + Tp^16 + 
                 2211527/6469*Tp^4 - 143711/6469*Tp^2)*
               T^16 + (946374500/19407*Tp^15 - 
                 20943693460/19407*Tp^5 + 40166934524/19407*Tp^7 - 
                 801257132/19407*Tp + 6138047260/19407*Tp^3 + 
                 21986203652/19407*Tp^11 - 13402755564/6469*Tp^9 - 
                 6790929020/19407*Tp^13)*
               T^9 + (40166934524/19407*Tp^9 - 
                 6790929020/19407*Tp^3 + 21986203652/19407*Tp^5 + 
                 6138047260/19407*Tp^13 + 946374500/19407*Tp - 
                 801257132/19407*Tp^15 - 20943693460/19407*Tp^11 - 
                 13402755564/6469*Tp^7)*
               T^7 + (-2593806652/19407*Tp^3 - 
                 12730701332/19407*Tp^11 - 117768756/6469*Tp^15 - 
                 20943693460/19407*Tp^7 + 21986203652/19407*Tp^9 + 
                 3116908964/19407*Tp^13 + 9996732220/19407*Tp^5 + 
                 39736884/6469*Tp)*
               T^11 + (34750994678/19407*Tp^8 - 
                 764980478/6469*Tp^14 + 16220119/6469 - 
                 27175814930/19407*Tp^10 - 1788911110/19407*Tp^2 + 
                 33463215/6469*Tp^16 + 8702430724/19407*Tp^4 + 
                 9995156852/19407*Tp^12 - 24775253230/19407*Tp^6)*
               T^10 - 240172/6469*
               Tp*(10450175/180129*Tp^2 + 200314283/180129*Tp^8 - 
                 236593625/180129*Tp^6 - 9934221/60043*Tp^10 + 
                 Tp^14 + 29442189/60043*Tp^4 - 487997/60043 - 
                 6633083/180129*Tp^12)*
               T + (41019540/6469*Tp^3 - 6790929020/19407*Tp^9 + 
                 26532332/19407*Tp - 549082036/19407*Tp^13 + 
                 6138047260/19407*Tp^7 - 41800700/19407*Tp^15 + 
                 3116908964/19407*Tp^11 - 2593806652/19407*Tp^5)*
               T^13 + (16220119/6469*Tp^16 - 1788911110/19407*Tp^14 + 
                 34750994678/19407*Tp^8 + 33463215/6469 - 
                 27175814930/19407*Tp^6 - 764980478/6469*Tp^2 + 
                 8702430724/19407*Tp^12 + 9995156852/19407*Tp^4 - 
                 24775253230/19407*Tp^10)*
               T^6 + (6138047260/19407*Tp^9 + 26532332/19407*Tp^15 - 
                 6790929020/19407*Tp^7 + 41019540/6469*Tp^13 - 
                 41800700/19407*Tp - 549082036/19407*Tp^3 + 
                 3116908964/19407*Tp^5 - 2593806652/19407*Tp^11)*
               T^3 + (-4027482950/19407*Tp^12 + 
                 9995156852/19407*Tp^10 + 2211527/6469 + 
                 8702430724/19407*Tp^6 + 402449180/19407*Tp^14 + 
                 43917860/6469*Tp^2 - 13399916344/19407*Tp^8 - 
                 1586095/6469*Tp^16 - 2946173386/19407*Tp^4)*
               T^12 + (-44347767/6469 + 3280645066/19407*Tp^2 - 
                 44662632262/19407*Tp^8 + 34750994678/19407*Tp^6 - 
                 13399916344/19407*Tp^12 + 3280645066/19407*Tp^14 + 
                 34750994678/19407*Tp^10 - 44347767/6469*Tp^16 - 
                 13399916344/19407*Tp^4)*
               T^8 + (2211527/6469*Tp^16 - 2946173386/19407*Tp^12 - 
                 4027482950/19407*Tp^4 - 1586095/6469 + 
                 8702430724/19407*Tp^10 + 9995156852/19407*Tp^6 + 
                 43917860/6469*Tp^14 + 402449180/19407*Tp^2 - 
                 13399916344/19407*Tp^8)*
               T^4 + (-12730701332/19407*Tp^5 - 117768756/6469*Tp - 
                 2593806652/19407*Tp^13 + 39736884/6469*Tp^15 + 
                 21986203652/19407*Tp^7 + 9996732220/19407*Tp^11 + 
                 3116908964/19407*Tp^3 - 20943693460/19407*Tp^9)*
               T^5 - 5670/6469*Tp^16 - 1367399/6469*Tp^2 - 
              1586095/6469*Tp^4 + 33463215/6469*Tp^6 - 
              44347767/6469*Tp^8 + 16220119/6469*Tp^10 + 
              2211527/6469*Tp^12 - 143711/6469*Tp^14)*(1 + Tp)*(-1 + 
              Tp)*(-1 + T)*(1 + T^2)*(1 + Tp^2)*(T - Tp)*(1 + T)*A - 
           4032/43111*(T*Tp + 
              1)*(-((1 + 143/6*Tp^2 - 5828/21*Tp^4 + 3175/7*Tp^6 + 
                    143/6*Tp^10 - 5828/21*Tp^8 + Tp^12)*
                   T^12 + (8132/3*Tp^5 - 6642/7*Tp^3 - 130/3*Tp^11 + 
                    6642/7*Tp^9 - 8132/3*Tp^7 + 130/3*Tp)*
                   T^11 + (143/6 + 35405/6*Tp^4 - 194980/21*Tp^6 - 
                    4016/3*Tp^10 + 35405/6*Tp^8 + 143/6*Tp^12 - 
                    4016/3*Tp^2)*
                   T^10 + (-6642/7*Tp + 115092/7*Tp^7 + 
                    51066/7*Tp^3 - 51066/7*Tp^9 - 115092/7*Tp^5 + 
                    6642/7*Tp^11)*
                   T^9 + (-5828/21 + 605639/21*Tp^6 - 5828/21*Tp^12 + 
                    35405/6*Tp^10 + 35405/6*Tp^2 - 403085/21*Tp^4 - 
                    403085/21*Tp^8)*
                   T^8 + (8132/3*Tp + 115092/7*Tp^9 - 
                    729640/21*Tp^7 - 8132/3*Tp^11 + 729640/21*Tp^5 - 
                    115092/7*Tp^3)*
                   T^7 + (3175/7 - 194980/21*Tp^2 + 605639/21*Tp^8 - 
                    194980/21*Tp^10 + 3175/7*Tp^12 - 301584/7*Tp^6 + 
                    605639/21*Tp^4)*
                   T^6 + (115092/7*Tp^3 - 729640/21*Tp^5 - 
                    8132/3*Tp + 729640/21*Tp^7 + 8132/3*Tp^11 - 
                    115092/7*Tp^9)*
                   T^5 + (-5828/21 + 605639/21*Tp^6 - 5828/21*Tp^12 + 
                    35405/6*Tp^10 + 35405/6*Tp^2 - 403085/21*Tp^4 - 
                    403085/21*Tp^8)*
                   T^4 + (6642/7*Tp - 6642/7*Tp^11 - 51066/7*Tp^3 + 
                    51066/7*Tp^9 - 115092/7*Tp^7 + 115092/7*Tp^5)*
                   T^3 + (143/6 + 35405/6*Tp^4 - 194980/21*Tp^6 - 
                    4016/3*Tp^10 + 35405/6*Tp^8 + 143/6*Tp^12 - 
                    4016/3*Tp^2)*
                   T^2 + (130/3*Tp^11 - 6642/7*Tp^9 + 8132/3*Tp^7 + 
                    6642/7*Tp^3 - 130/3*Tp - 8132/3*Tp^5)*T + 1 + 
                  143/6*Tp^2 - 5828/21*Tp^4 + 3175/7*Tp^6 + 
                  143/6*Tp^10 - 5828/21*Tp^8 + Tp^12)*(1 + T^2)^4*(1 +
                   Tp^2)^4*
               Bp + ((1 + 143/6*Tp^2 - 5828/21*Tp^4 + 3175/7*Tp^6 + 
                    143/6*Tp^10 - 5828/21*Tp^8 + Tp^12)*
                  T^12 + (8132/3*Tp^5 - 6642/7*Tp^3 - 130/3*Tp^11 + 
                    6642/7*Tp^9 - 8132/3*Tp^7 + 130/3*Tp)*
                  T^11 + (143/6 + 35405/6*Tp^4 - 194980/21*Tp^6 - 
                    4016/3*Tp^10 + 35405/6*Tp^8 + 143/6*Tp^12 - 
                    4016/3*Tp^2)*
                  T^10 + (-6642/7*Tp + 115092/7*Tp^7 + 51066/7*Tp^3 - 
                    51066/7*Tp^9 - 115092/7*Tp^5 + 6642/7*Tp^11)*
                  T^9 + (-5828/21 + 605639/21*Tp^6 - 5828/21*Tp^12 + 
                    35405/6*Tp^10 + 35405/6*Tp^2 - 403085/21*Tp^4 - 
                    403085/21*Tp^8)*
                  T^8 + (8132/3*Tp + 115092/7*Tp^9 - 729640/21*Tp^7 - 
                    8132/3*Tp^11 + 729640/21*Tp^5 - 115092/7*Tp^3)*
                  T^7 + (3175/7 - 194980/21*Tp^2 + 605639/21*Tp^8 - 
                    194980/21*Tp^10 + 3175/7*Tp^12 - 301584/7*Tp^6 + 
                    605639/21*Tp^4)*
                  T^6 + (115092/7*Tp^3 - 729640/21*Tp^5 - 8132/3*Tp + 
                    729640/21*Tp^7 + 8132/3*Tp^11 - 115092/7*Tp^9)*
                  T^5 + (-5828/21 + 605639/21*Tp^6 - 5828/21*Tp^12 + 
                    35405/6*Tp^10 + 35405/6*Tp^2 - 403085/21*Tp^4 - 
                    403085/21*Tp^8)*
                  T^4 + (6642/7*Tp - 6642/7*Tp^11 - 51066/7*Tp^3 + 
                    51066/7*Tp^9 - 115092/7*Tp^7 + 115092/7*Tp^5)*
                  T^3 + (143/6 + 35405/6*Tp^4 - 194980/21*Tp^6 - 
                    4016/3*Tp^10 + 35405/6*Tp^8 + 143/6*Tp^12 - 
                    4016/3*Tp^2)*
                  T^2 + (130/3*Tp^11 - 6642/7*Tp^9 + 8132/3*Tp^7 + 
                    6642/7*Tp^3 - 130/3*Tp - 8132/3*Tp^5)*T + 1 + 
                 143/6*Tp^2 - 5828/21*Tp^4 + 3175/7*Tp^6 + 
                 143/6*Tp^10 - 5828/21*Tp^8 + 
                 Tp^12)*(1 + T^2)^4*(1 + Tp^2)^4*B + 
              300539/12096*(T*Tp + 1)*(1 + 116989/901617*Tp^18 + 
                 14354072/300539*
                  Tp*(-18895886/5382777*Tp^4 - 
                    554186110/5382777*Tp^12 + 
                    1350098971/5382777*Tp^10 - 4629419/5382777*Tp^2 - 
                    54885/1794259 + 13684303/185613*Tp^6 - 
                    419728938/1794259*Tp^8 + 16857053/5382777*Tp^14 + 
                    Tp^16)*T^17 - 
                 37035352/901617*
                  Tp*(-197376432/4629419*Tp^10 - 16857053/4629419 + 
                    33664556/4629419*Tp^12 + 
                    5561772432/4629419*Tp^6 - 
                    4536922244/4629419*Tp^4 + 
                    1135125104/4629419*Tp^2 + Tp^16 - 
                    1946413686/4629419*Tp^8 + 48069808/4629419*Tp^14)*
                  T^3 - 151167088/901617*
                  Tp*(5500893384/9447943*Tp^4 + 
                    1336571802/9447943*Tp^8 - 
                    480764328/9447943*Tp^12 - 
                    5518660294/9447943*Tp^6 + Tp^16 - 
                    2268461122/9447943*Tp^2 + 
                    16832278/9447943*Tp^14 + 
                    1051805554/9447943*Tp^10 + 277093055/9447943)*
                  T^5 + (7364167414/901617*Tp^4 + 
                    224697598/300539*Tp^12 - 50994674/901617*Tp^14 + 
                    693079/901617*Tp^18 - 4734407/901617*Tp^16 - 
                    10059007300/901617*Tp^10 + 
                    26082457756/901617*Tp^8 - 6432919/300539 - 
                    23892556414/901617*Tp^6 - 31931617/300539*Tp^2)*
                  T^2 - 439080/300539*
                  Tp*(139909646/18295*Tp^8 - 1350098971/164655*Tp^6 + 
                    Tp^16 + 110837222/32931*Tp^4 - 
                    16857053/164655*Tp^2 - 1794259/54885 + 
                    18895886/164655*Tp^12 + 4629419/164655*Tp^14 - 
                    396844787/164655*Tp^10)*T - 
                 3357831504/300539*
                  Tp*(2819779529/209864469*Tp^6 + 
                    148507978/69954823*Tp^4 + Tp^16 + 
                    148507978/69954823*Tp^12 + 
                    2819779529/209864469*Tp^10 - 
                    324402281/209864469*Tp^2 - 
                    1225871970/69954823*Tp^8 - 
                    324402281/209864469*Tp^14 + 1)*
                  T^9 + (526337152/300539*Tp^3 + 
                    141454990976/901617*Tp^7 + 
                    21527042176/901617*Tp^11 + 
                    88298564704/901617*Tp^13 - 
                    16828888864/901617*Tp^5 + 
                    10800791768/901617*Tp^17 - 
                    14831393152/300539*Tp^15 - 
                    45116472464/300539*Tp^9 + 3174758296/901617*Tp)*
                  T^11 + (7364167414/901617*Tp^14 - 
                    23892556414/901617*Tp^12 + 693079/901617 - 
                    6432919/300539*Tp^18 - 31931617/300539*Tp^16 - 
                    50994674/901617*Tp^4 + 224697598/300539*Tp^6 - 
                    10059007300/901617*Tp^8 + 
                    26082457756/901617*Tp^10 - 4734407/901617*Tp^2)*
                  T^16 + (71467681136/901617*Tp^12 - 
                    41872760036/901617*Tp^10 - 
                    178091188/901617*Tp^8 + 4587911504/901617*Tp^6 - 
                    10754546/901617 + 162608320/300539*Tp^4 - 
                    156149018/901617*Tp^18 - 
                    43934645600/901617*Tp^14 - 50994674/901617*Tp^2 + 
                    7364167414/901617*Tp^16)*T^14 + 
                 134856424/901617*
                  Tp*(-1135125104/16857053*Tp^14 - 4629419/16857053 + 
                    197376432/16857053*Tp^6 - 33664556/16857053*Tp^4 +
                     Tp^16 - 48069808/16857053*Tp^2 - 
                    5561772432/16857053*Tp^10 + 
                    1946413686/16857053*Tp^8 + 
                    4536922244/16857053*Tp^12)*
                  T^15 + (-178091188/901617*Tp^14 + 
                    55627760628/300539*Tp^8 + 
                    11510416228/901617*Tp^6 + 
                    62514573332/901617*Tp^12 - 2023376840/901617 + 
                    26082457756/901617*Tp^2 - 
                    41872760036/901617*Tp^4 - 
                    65678346108/300539*Tp^10 + 
                    1360453928/901617*Tp^18 - 
                    10059007300/901617*Tp^16)*
                  T^8 + (1176367250/901617*Tp^18 + 
                    4587911504/901617*Tp^4 - 
                    45769548896/901617*Tp^6 + 
                    62514573332/901617*Tp^8 + 224697598/300539*Tp^2 + 
                    11510416228/901617*Tp^10 - 
                    23892556414/901617*Tp^16 - 92482338/300539 - 
                    34620637312/300539*Tp^12 + 
                    71467681136/901617*Tp^14)*
                  T^12 + (-10754546/901617*Tp^4 + 
                    1360453928/901617*Tp^8 + Tp^18 - 
                    6432919/300539*Tp^16 - 92482338/300539*Tp^6 - 
                    2023376840/901617*Tp^10 + 
                    1176367250/901617*Tp^12 + 116989/901617 + 
                    693079/901617*Tp^2 - 156149018/901617*Tp^14)*
                  T^18 + (1360453928/901617 + 
                    26082457756/901617*Tp^16 - 
                    41872760036/901617*Tp^14 - 
                    2023376840/901617*Tp^18 - 
                    10059007300/901617*Tp^2 + 
                    11510416228/901617*Tp^12 + 
                    55627760628/300539*Tp^10 + 
                    62514573332/901617*Tp^6 - 178091188/901617*Tp^4 - 
                    65678346108/300539*Tp^8)*
                  T^10 + (4587911504/901617*Tp^12 + 
                    71467681136/901617*Tp^6 - 156149018/901617 - 
                    41872760036/901617*Tp^8 - 
                    43934645600/901617*Tp^4 - 
                    178091188/901617*Tp^10 - 10754546/901617*Tp^18 - 
                    50994674/901617*Tp^16 + 162608320/300539*Tp^14 + 
                    7364167414/901617*Tp^2)*
                  T^4 + (-4433488880/901617*Tp^17 + 
                    36295377952/901617*Tp^15 - 
                    16828888864/901617*Tp^7 - 151167088/901617*Tp + 
                    2564076416/300539*Tp^5 - 269316448/901617*Tp^3 - 
                    29338098048/300539*Tp^13 - 
                    7128382944/300539*Tp^9 + 
                    88298564704/901617*Tp^11)*
                  T^13 + (3174758296/901617*Tp^17 - 
                    45116472464/300539*Tp^9 + 
                    88298564704/901617*Tp^5 + 10800791768/901617*Tp + 
                    141454990976/901617*Tp^11 + 
                    21527042176/901617*Tp^7 + 
                    526337152/300539*Tp^15 - 
                    16828888864/901617*Tp^13 - 
                    14831393152/300539*Tp^3)*
                  T^7 + (-92482338/300539*Tp^18 + 
                    11510416228/901617*Tp^8 - 
                    34620637312/300539*Tp^6 + 
                    4587911504/901617*Tp^14 + 1176367250/901617 - 
                    45769548896/901617*Tp^12 + 
                    62514573332/901617*Tp^10 + 
                    71467681136/901617*Tp^4 + 
                    224697598/300539*Tp^16 - 23892556414/901617*Tp^2)*
                  T^6 + 693079/901617*Tp^16 - 6432919/300539*Tp^2 - 
                 156149018/901617*Tp^4 + 1176367250/901617*Tp^6 - 
                 2023376840/901617*Tp^8 + 1360453928/901617*Tp^10 - 
                 92482338/300539*Tp^12 - 10754546/901617*Tp^14)*(T - 
                 Tp))*(T - Tp))*
         Ap + ((Tp^12 + 567504/43111*Tp^10 + 181497/43111*Tp^8 - 
              6429152/43111*Tp^6 + 181497/43111*Tp^4 + 
              567504/43111*Tp^2 + 1)*(1 + Tp)*(-1 + Tp)*T^14 - 
           105476/43111*
            Tp*(Tp^12 - 1627314/26369*Tp^10 - 5379177/26369*Tp^8 + 
              9151892/26369*Tp^6 - 5379177/26369*Tp^4 - 
              1627314/26369*Tp^2 + 1)*T^13 + 
           524393/43111*(Tp^12 - 4160988/524393*Tp^10 - 
              24738249/524393*Tp^8 + 50309624/524393*Tp^6 - 
              24738249/524393*Tp^4 - 4160988/524393*Tp^2 + 1)*(1 + 
              Tp)*(-1 + Tp)*T^12 + 
           6509256/43111*
            Tp*(-3308411/271219*Tp^8 + 1662010/271219*Tp^2 + Tp^12 + 
              6174076/271219*Tp^6 + 1 - 3308411/271219*Tp^4 + 
              1662010/271219*Tp^10)*T^11 - 
           386007/43111*(1 + Tp)*(-1 + Tp)*(Tp^12 + 
              6987756/128669*Tp^10 - 34814077/128669*Tp^8 + 
              36959592/128669*Tp^6 - 34814077/128669*Tp^4 + 
              6987756/128669*Tp^2 + 1)*T^10 + 
           21516708/43111*
            Tp*(-6616822/1793059*Tp^10 - 6616822/1793059*Tp^2 + 
              24778341/1793059*Tp^4 + Tp^12 - 31619076/1793059*Tp^6 + 
              1 + 24778341/1793059*Tp^8)*T^9 - 
           6610649/
             43111*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
              68437224/6610649*Tp^10 + 146883783/6610649*Tp^8 - 
              303284208/6610649*Tp^6 + 146883783/6610649*Tp^4 - 
              68437224/6610649*Tp^2 + 1)*T^8 - 
           36607568/43111*
            Tp*(23714307/2287973*Tp^4 + 1 - 9261114/2287973*Tp^10 - 
              9261114/2287973*Tp^2 + 23714307/2287973*Tp^8 + Tp^12 - 
              28517052/2287973*Tp^6)*T^7 + 
           6610649/
             43111*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
              68437224/6610649*Tp^10 + 146883783/6610649*Tp^8 - 
              303284208/6610649*Tp^6 + 146883783/6610649*Tp^4 - 
              68437224/6610649*Tp^2 + 1)*T^6 + 
           21516708/43111*
            Tp*(-6616822/1793059*Tp^10 - 6616822/1793059*Tp^2 + 
              24778341/1793059*Tp^4 + Tp^12 - 31619076/1793059*Tp^6 + 
              1 + 24778341/1793059*Tp^8)*T^5 + 
           386007/43111*(1 + Tp)*(-1 + Tp)*(Tp^12 + 
              6987756/128669*Tp^10 - 34814077/128669*Tp^8 + 
              36959592/128669*Tp^6 - 34814077/128669*Tp^4 + 
              6987756/128669*Tp^2 + 1)*T^4 + 
           6509256/43111*
            Tp*(-3308411/271219*Tp^8 + 1662010/271219*Tp^2 + Tp^12 + 
              6174076/271219*Tp^6 + 1 - 3308411/271219*Tp^4 + 
              1662010/271219*Tp^10)*T^3 - 
           524393/43111*(Tp^12 - 4160988/524393*Tp^10 - 
              24738249/524393*Tp^8 + 50309624/524393*Tp^6 - 
              24738249/524393*Tp^4 - 4160988/524393*Tp^2 + 1)*(1 + 
              Tp)*(-1 + Tp)*T^2 - 
           105476/43111*
            Tp*(Tp^12 - 1627314/26369*Tp^10 - 5379177/26369*Tp^8 + 
              9151892/26369*Tp^6 - 5379177/26369*Tp^4 - 
              1627314/26369*Tp^2 + 1)*
            T - (Tp^12 + 567504/43111*Tp^10 + 181497/43111*Tp^8 - 
              6429152/43111*Tp^6 + 181497/43111*Tp^4 + 
              567504/43111*Tp^2 + 1)*(1 + Tp)*(-1 + Tp))*(1 + 
            Tp)^4*(-1 + Tp)^4*(-1 + T)^3*(1 + T^2)^4*(1 + Tp^2)^3*(1 +
             T)^3*A^3 + 
        12938/43111*(T*Tp - 
           1)*(1 + (43917860/6469*Tp^4 + 17154986/6469*Tp^14 - 
              1367399/6469*Tp^16 - 143711/6469 - 
              1788911110/19407*Tp^6 + 39330562/19407*Tp^2 + 
              3280645066/19407*Tp^8 - 764980478/6469*Tp^10 + 
              402449180/19407*Tp^12)*
            T^14 + (43917860/6469*Tp^12 + 3280645066/19407*Tp^8 - 
              764980478/6469*Tp^6 + 402449180/19407*Tp^4 + 
              17154986/6469*Tp^2 - 1788911110/19407*Tp^10 + 
              39330562/19407*Tp^14 - 1367399/6469 - 
              143711/6469*Tp^16)*
            T^2 + (-117768756/6469*Tp^11 + 946374500/19407*Tp^9 + 
              1951988/6469*Tp^15 + 39736884/6469*Tp^5 - 
              240172/6469*Tp - 801257132/19407*Tp^7 + 
              26532332/19407*Tp^3 - 41800700/19407*Tp^13)*
            T^15 + (16220119/6469*Tp^6 - 1586095/6469*Tp^12 - 
              44347767/6469*Tp^8 + 33463215/6469*Tp^10 - 
              1367399/6469*Tp^14 - 5670/6469 + Tp^16 + 
              2211527/6469*Tp^4 - 143711/6469*Tp^2)*
            T^16 + (946374500/19407*Tp^15 - 20943693460/19407*Tp^5 + 
              40166934524/19407*Tp^7 - 801257132/19407*Tp + 
              6138047260/19407*Tp^3 + 21986203652/19407*Tp^11 - 
              13402755564/6469*Tp^9 - 6790929020/19407*Tp^13)*
            T^9 + (40166934524/19407*Tp^9 - 6790929020/19407*Tp^3 + 
              21986203652/19407*Tp^5 + 6138047260/19407*Tp^13 + 
              946374500/19407*Tp - 801257132/19407*Tp^15 - 
              20943693460/19407*Tp^11 - 13402755564/6469*Tp^7)*
            T^7 + (-2593806652/19407*Tp^3 - 12730701332/19407*Tp^11 - 
              117768756/6469*Tp^15 - 20943693460/19407*Tp^7 + 
              21986203652/19407*Tp^9 + 3116908964/19407*Tp^13 + 
              9996732220/19407*Tp^5 + 39736884/6469*Tp)*
            T^11 + (34750994678/19407*Tp^8 - 764980478/6469*Tp^14 + 
              16220119/6469 - 27175814930/19407*Tp^10 - 
              1788911110/19407*Tp^2 + 33463215/6469*Tp^16 + 
              8702430724/19407*Tp^4 + 9995156852/19407*Tp^12 - 
              24775253230/19407*Tp^6)*T^10 - 
           240172/6469*
            Tp*(10450175/180129*Tp^2 + 200314283/180129*Tp^8 - 
              236593625/180129*Tp^6 - 9934221/60043*Tp^10 + Tp^14 + 
              29442189/60043*Tp^4 - 487997/60043 - 
              6633083/180129*Tp^12)*
            T + (41019540/6469*Tp^3 - 6790929020/19407*Tp^9 + 
              26532332/19407*Tp - 549082036/19407*Tp^13 + 
              6138047260/19407*Tp^7 - 41800700/19407*Tp^15 + 
              3116908964/19407*Tp^11 - 2593806652/19407*Tp^5)*
            T^13 + (16220119/6469*Tp^16 - 1788911110/19407*Tp^14 + 
              34750994678/19407*Tp^8 + 33463215/6469 - 
              27175814930/19407*Tp^6 - 764980478/6469*Tp^2 + 
              8702430724/19407*Tp^12 + 9995156852/19407*Tp^4 - 
              24775253230/19407*Tp^10)*
            T^6 + (6138047260/19407*Tp^9 + 26532332/19407*Tp^15 - 
              6790929020/19407*Tp^7 + 41019540/6469*Tp^13 - 
              41800700/19407*Tp - 549082036/19407*Tp^3 + 
              3116908964/19407*Tp^5 - 2593806652/19407*Tp^11)*
            T^3 + (-4027482950/19407*Tp^12 + 9995156852/19407*Tp^10 + 
              2211527/6469 + 8702430724/19407*Tp^6 + 
              402449180/19407*Tp^14 + 43917860/6469*Tp^2 - 
              13399916344/19407*Tp^8 - 1586095/6469*Tp^16 - 
              2946173386/19407*Tp^4)*
            T^12 + (-44347767/6469 + 3280645066/19407*Tp^2 - 
              44662632262/19407*Tp^8 + 34750994678/19407*Tp^6 - 
              13399916344/19407*Tp^12 + 3280645066/19407*Tp^14 + 
              34750994678/19407*Tp^10 - 44347767/6469*Tp^16 - 
              13399916344/19407*Tp^4)*
            T^8 + (2211527/6469*Tp^16 - 2946173386/19407*Tp^12 - 
              4027482950/19407*Tp^4 - 1586095/6469 + 
              8702430724/19407*Tp^10 + 9995156852/19407*Tp^6 + 
              43917860/6469*Tp^14 + 402449180/19407*Tp^2 - 
              13399916344/19407*Tp^8)*
            T^4 + (-12730701332/19407*Tp^5 - 117768756/6469*Tp - 
              2593806652/19407*Tp^13 + 39736884/6469*Tp^15 + 
              21986203652/19407*Tp^7 + 9996732220/19407*Tp^11 + 
              3116908964/19407*Tp^3 - 20943693460/19407*Tp^9)*T^5 - 
           5670/6469*Tp^16 - 1367399/6469*Tp^2 - 1586095/6469*Tp^4 + 
           33463215/6469*Tp^6 - 44347767/6469*Tp^8 + 
           16220119/6469*Tp^10 + 2211527/6469*Tp^12 - 
           143711/6469*Tp^14)*(1 + Tp)^3*(-1 + Tp)^3*(-1 + T)^2*(1 + 
            T^2)^3*(1 + Tp^2)^2*(T - Tp)*(1 + T)^2*A^2 - 
        12096/43111*(T*Tp + 1)*(1 + Tp)^2*(-1 + Tp)^2*(-1 + 
           T)*(-((1 + 143/6*Tp^2 - 5828/21*Tp^4 + 3175/7*Tp^6 + 
                  143/6*Tp^10 - 5828/21*Tp^8 + Tp^12)*
                T^12 + (8132/3*Tp^5 - 6642/7*Tp^3 - 130/3*Tp^11 + 
                  6642/7*Tp^9 - 8132/3*Tp^7 + 130/3*Tp)*
                T^11 + (143/6 + 35405/6*Tp^4 - 194980/21*Tp^6 - 
                  4016/3*Tp^10 + 35405/6*Tp^8 + 143/6*Tp^12 - 
                  4016/3*Tp^2)*
                T^10 + (-6642/7*Tp + 115092/7*Tp^7 + 51066/7*Tp^3 - 
                  51066/7*Tp^9 - 115092/7*Tp^5 + 6642/7*Tp^11)*
                T^9 + (-5828/21 + 605639/21*Tp^6 - 5828/21*Tp^12 + 
                  35405/6*Tp^10 + 35405/6*Tp^2 - 403085/21*Tp^4 - 
                  403085/21*Tp^8)*
                T^8 + (8132/3*Tp + 115092/7*Tp^9 - 729640/21*Tp^7 - 
                  8132/3*Tp^11 + 729640/21*Tp^5 - 115092/7*Tp^3)*
                T^7 + (3175/7 - 194980/21*Tp^2 + 605639/21*Tp^8 - 
                  194980/21*Tp^10 + 3175/7*Tp^12 - 301584/7*Tp^6 + 
                  605639/21*Tp^4)*
                T^6 + (115092/7*Tp^3 - 729640/21*Tp^5 - 8132/3*Tp + 
                  729640/21*Tp^7 + 8132/3*Tp^11 - 115092/7*Tp^9)*
                T^5 + (-5828/21 + 605639/21*Tp^6 - 5828/21*Tp^12 + 
                  35405/6*Tp^10 + 35405/6*Tp^2 - 403085/21*Tp^4 - 
                  403085/21*Tp^8)*
                T^4 + (6642/7*Tp - 6642/7*Tp^11 - 51066/7*Tp^3 + 
                  51066/7*Tp^9 - 115092/7*Tp^7 + 115092/7*Tp^5)*
                T^3 + (143/6 + 35405/6*Tp^4 - 194980/21*Tp^6 - 
                  4016/3*Tp^10 + 35405/6*Tp^8 + 143/6*Tp^12 - 
                  4016/3*Tp^2)*
                T^2 + (130/3*Tp^11 - 6642/7*Tp^9 + 8132/3*Tp^7 + 
                  6642/7*Tp^3 - 130/3*Tp - 8132/3*Tp^5)*T + 1 + 
               143/6*Tp^2 - 5828/21*Tp^4 + 3175/7*Tp^6 + 
               143/6*Tp^10 - 5828/21*Tp^8 + Tp^12)*(1 + T^2)^4*(1 + 
               Tp^2)^4*
            Bp + ((1 + 143/6*Tp^2 - 5828/21*Tp^4 + 3175/7*Tp^6 + 
                 143/6*Tp^10 - 5828/21*Tp^8 + Tp^12)*
               T^12 + (8132/3*Tp^5 - 6642/7*Tp^3 - 130/3*Tp^11 + 
                 6642/7*Tp^9 - 8132/3*Tp^7 + 130/3*Tp)*
               T^11 + (143/6 + 35405/6*Tp^4 - 194980/21*Tp^6 - 
                 4016/3*Tp^10 + 35405/6*Tp^8 + 143/6*Tp^12 - 
                 4016/3*Tp^2)*
               T^10 + (-6642/7*Tp + 115092/7*Tp^7 + 51066/7*Tp^3 - 
                 51066/7*Tp^9 - 115092/7*Tp^5 + 6642/7*Tp^11)*
               T^9 + (-5828/21 + 605639/21*Tp^6 - 5828/21*Tp^12 + 
                 35405/6*Tp^10 + 35405/6*Tp^2 - 403085/21*Tp^4 - 
                 403085/21*Tp^8)*
               T^8 + (8132/3*Tp + 115092/7*Tp^9 - 729640/21*Tp^7 - 
                 8132/3*Tp^11 + 729640/21*Tp^5 - 115092/7*Tp^3)*
               T^7 + (3175/7 - 194980/21*Tp^2 + 605639/21*Tp^8 - 
                 194980/21*Tp^10 + 3175/7*Tp^12 - 301584/7*Tp^6 + 
                 605639/21*Tp^4)*
               T^6 + (115092/7*Tp^3 - 729640/21*Tp^5 - 8132/3*Tp + 
                 729640/21*Tp^7 + 8132/3*Tp^11 - 115092/7*Tp^9)*
               T^5 + (-5828/21 + 605639/21*Tp^6 - 5828/21*Tp^12 + 
                 35405/6*Tp^10 + 35405/6*Tp^2 - 403085/21*Tp^4 - 
                 403085/21*Tp^8)*
               T^4 + (6642/7*Tp - 6642/7*Tp^11 - 51066/7*Tp^3 + 
                 51066/7*Tp^9 - 115092/7*Tp^7 + 115092/7*Tp^5)*
               T^3 + (143/6 + 35405/6*Tp^4 - 194980/21*Tp^6 - 
                 4016/3*Tp^10 + 35405/6*Tp^8 + 143/6*Tp^12 - 
                 4016/3*Tp^2)*
               T^2 + (130/3*Tp^11 - 6642/7*Tp^9 + 8132/3*Tp^7 + 
                 6642/7*Tp^3 - 130/3*Tp - 8132/3*Tp^5)*T + 1 + 
              143/6*Tp^2 - 5828/21*Tp^4 + 3175/7*Tp^6 + 143/6*Tp^10 - 
              5828/21*Tp^8 + Tp^12)*(1 + T^2)^4*(1 + Tp^2)^4*B + 
           300539/12096*(T*Tp + 1)*(1 + 116989/901617*Tp^18 + 
              14354072/300539*
               Tp*(-18895886/5382777*Tp^4 - 554186110/5382777*Tp^12 + 
                 1350098971/5382777*Tp^10 - 4629419/5382777*Tp^2 - 
                 54885/1794259 + 13684303/185613*Tp^6 - 
                 419728938/1794259*Tp^8 + 16857053/5382777*Tp^14 + 
                 Tp^16)*T^17 - 
              37035352/901617*
               Tp*(-197376432/4629419*Tp^10 - 16857053/4629419 + 
                 33664556/4629419*Tp^12 + 5561772432/4629419*Tp^6 - 
                 4536922244/4629419*Tp^4 + 1135125104/4629419*Tp^2 + 
                 Tp^16 - 1946413686/4629419*Tp^8 + 
                 48069808/4629419*Tp^14)*T^3 - 
              151167088/901617*
               Tp*(5500893384/9447943*Tp^4 + 
                 1336571802/9447943*Tp^8 - 480764328/9447943*Tp^12 - 
                 5518660294/9447943*Tp^6 + Tp^16 - 
                 2268461122/9447943*Tp^2 + 16832278/9447943*Tp^14 + 
                 1051805554/9447943*Tp^10 + 277093055/9447943)*
               T^5 + (7364167414/901617*Tp^4 + 
                 224697598/300539*Tp^12 - 50994674/901617*Tp^14 + 
                 693079/901617*Tp^18 - 4734407/901617*Tp^16 - 
                 10059007300/901617*Tp^10 + 26082457756/901617*Tp^8 - 
                 6432919/300539 - 23892556414/901617*Tp^6 - 
                 31931617/300539*Tp^2)*T^2 - 
              439080/300539*
               Tp*(139909646/18295*Tp^8 - 1350098971/164655*Tp^6 + 
                 Tp^16 + 110837222/32931*Tp^4 - 
                 16857053/164655*Tp^2 - 1794259/54885 + 
                 18895886/164655*Tp^12 + 4629419/164655*Tp^14 - 
                 396844787/164655*Tp^10)*T - 
              3357831504/300539*
               Tp*(2819779529/209864469*Tp^6 + 
                 148507978/69954823*Tp^4 + Tp^16 + 
                 148507978/69954823*Tp^12 + 
                 2819779529/209864469*Tp^10 - 
                 324402281/209864469*Tp^2 - 
                 1225871970/69954823*Tp^8 - 
                 324402281/209864469*Tp^14 + 1)*
               T^9 + (526337152/300539*Tp^3 + 
                 141454990976/901617*Tp^7 + 
                 21527042176/901617*Tp^11 + 
                 88298564704/901617*Tp^13 - 16828888864/901617*Tp^5 + 
                 10800791768/901617*Tp^17 - 
                 14831393152/300539*Tp^15 - 45116472464/300539*Tp^9 + 
                 3174758296/901617*Tp)*
               T^11 + (7364167414/901617*Tp^14 - 
                 23892556414/901617*Tp^12 + 693079/901617 - 
                 6432919/300539*Tp^18 - 31931617/300539*Tp^16 - 
                 50994674/901617*Tp^4 + 224697598/300539*Tp^6 - 
                 10059007300/901617*Tp^8 + 26082457756/901617*Tp^10 - 
                 4734407/901617*Tp^2)*
               T^16 + (71467681136/901617*Tp^12 - 
                 41872760036/901617*Tp^10 - 178091188/901617*Tp^8 + 
                 4587911504/901617*Tp^6 - 10754546/901617 + 
                 162608320/300539*Tp^4 - 156149018/901617*Tp^18 - 
                 43934645600/901617*Tp^14 - 50994674/901617*Tp^2 + 
                 7364167414/901617*Tp^16)*T^14 + 
              134856424/901617*
               Tp*(-1135125104/16857053*Tp^14 - 4629419/16857053 + 
                 197376432/16857053*Tp^6 - 33664556/16857053*Tp^4 + 
                 Tp^16 - 48069808/16857053*Tp^2 - 
                 5561772432/16857053*Tp^10 + 
                 1946413686/16857053*Tp^8 + 
                 4536922244/16857053*Tp^12)*
               T^15 + (-178091188/901617*Tp^14 + 
                 55627760628/300539*Tp^8 + 11510416228/901617*Tp^6 + 
                 62514573332/901617*Tp^12 - 2023376840/901617 + 
                 26082457756/901617*Tp^2 - 41872760036/901617*Tp^4 - 
                 65678346108/300539*Tp^10 + 1360453928/901617*Tp^18 - 
                 10059007300/901617*Tp^16)*
               T^8 + (1176367250/901617*Tp^18 + 
                 4587911504/901617*Tp^4 - 45769548896/901617*Tp^6 + 
                 62514573332/901617*Tp^8 + 224697598/300539*Tp^2 + 
                 11510416228/901617*Tp^10 - 
                 23892556414/901617*Tp^16 - 92482338/300539 - 
                 34620637312/300539*Tp^12 + 71467681136/901617*Tp^14)*
               T^12 + (-10754546/901617*Tp^4 + 
                 1360453928/901617*Tp^8 + Tp^18 - 
                 6432919/300539*Tp^16 - 92482338/300539*Tp^6 - 
                 2023376840/901617*Tp^10 + 1176367250/901617*Tp^12 + 
                 116989/901617 + 693079/901617*Tp^2 - 
                 156149018/901617*Tp^14)*
               T^18 + (1360453928/901617 + 26082457756/901617*Tp^16 - 
                 41872760036/901617*Tp^14 - 2023376840/901617*Tp^18 - 
                 10059007300/901617*Tp^2 + 11510416228/901617*Tp^12 + 
                 55627760628/300539*Tp^10 + 62514573332/901617*Tp^6 - 
                 178091188/901617*Tp^4 - 65678346108/300539*Tp^8)*
               T^10 + (4587911504/901617*Tp^12 + 
                 71467681136/901617*Tp^6 - 156149018/901617 - 
                 41872760036/901617*Tp^8 - 43934645600/901617*Tp^4 - 
                 178091188/901617*Tp^10 - 10754546/901617*Tp^18 - 
                 50994674/901617*Tp^16 + 162608320/300539*Tp^14 + 
                 7364167414/901617*Tp^2)*
               T^4 + (-4433488880/901617*Tp^17 + 
                 36295377952/901617*Tp^15 - 16828888864/901617*Tp^7 - 
                 151167088/901617*Tp + 2564076416/300539*Tp^5 - 
                 269316448/901617*Tp^3 - 29338098048/300539*Tp^13 - 
                 7128382944/300539*Tp^9 + 88298564704/901617*Tp^11)*
               T^13 + (3174758296/901617*Tp^17 - 
                 45116472464/300539*Tp^9 + 88298564704/901617*Tp^5 + 
                 10800791768/901617*Tp + 141454990976/901617*Tp^11 + 
                 21527042176/901617*Tp^7 + 526337152/300539*Tp^15 - 
                 16828888864/901617*Tp^13 - 14831393152/300539*Tp^3)*
               T^7 + (-92482338/300539*Tp^18 + 
                 11510416228/901617*Tp^8 - 34620637312/300539*Tp^6 + 
                 4587911504/901617*Tp^14 + 1176367250/901617 - 
                 45769548896/901617*Tp^12 + 
                 62514573332/901617*Tp^10 + 71467681136/901617*Tp^4 + 
                 224697598/300539*Tp^16 - 23892556414/901617*Tp^2)*
               T^6 + 693079/901617*Tp^16 - 6432919/300539*Tp^2 - 
              156149018/901617*Tp^4 + 1176367250/901617*Tp^6 - 
              2023376840/901617*Tp^8 + 1360453928/901617*Tp^10 - 
              92482338/300539*Tp^12 - 10754546/901617*Tp^14)*(T - 
              Tp))*(1 + T^2)^2*(1 + Tp^2)*(T - Tp)*(1 + T)*A + 
        24192/43111*(T*Tp + 
            1)^2*(-(T*Tp - 1)*(T*Tp + 1)*(1 + Tp)*(-1 + 
              Tp)*((-1279/84 + Tp^12 + 51920/21*Tp^6 + 
                 11773/84*Tp^10 - 41009/21*Tp^4 + 14513/28*Tp^2 - 
                 34379/28*Tp^8)*
               T^12 + (347792/21*Tp^5 - 107439/14*Tp^3 - 
                 11591/42*Tp^11 + 65043/14*Tp^9 - 299654/21*Tp^7 + 
                 42311/42*Tp)*
               T^11 + (14513/28 - 458489/42*Tp^2 + 387791/12*Tp^8 - 
                 1134983/21*Tp^6 - 95651/14*Tp^10 + 11773/84*Tp^12 + 
                 152395/4*Tp^4)*
               T^10 + (-107439/14*Tp + 669450/7*Tp^7 + 
                 651513/14*Tp^3 - 574641/14*Tp^9 - 704832/7*Tp^5 + 
                 65043/14*Tp^11)*
               T^9 + (-41009/21 + 387791/12*Tp^10 - 786867/7*Tp^8 + 
                 152395/4*Tp^2 + 3644920/21*Tp^6 - 9907111/84*Tp^4 - 
                 34379/28*Tp^12)*
               T^8 + (347792/21*Tp + 669450/7*Tp^9 - 
                 4360378/21*Tp^7 - 299654/21*Tp^11 + 
                 4451410/21*Tp^5 - 704832/7*Tp^3)*
               T^7 + (51920/21 - 1134983/21*Tp^2 + 3644920/21*Tp^8 - 
                 1134983/21*Tp^10 + 51920/21*Tp^12 - 
                 5486594/21*Tp^6 + 3644920/21*Tp^4)*
               T^6 + (669450/7*Tp^3 - 4360378/21*Tp^5 - 
                 299654/21*Tp + 4451410/21*Tp^7 + 347792/21*Tp^11 - 
                 704832/7*Tp^9)*
               T^5 + (-34379/28 + 3644920/21*Tp^6 - 41009/21*Tp^12 + 
                 152395/4*Tp^10 + 387791/12*Tp^2 - 786867/7*Tp^4 - 
                 9907111/84*Tp^8)*
               T^4 + (65043/14*Tp - 107439/14*Tp^11 - 
                 574641/14*Tp^3 + 651513/14*Tp^9 - 704832/7*Tp^7 + 
                 669450/7*Tp^5)*
               T^3 + (11773/84 + 387791/12*Tp^4 - 1134983/21*Tp^6 - 
                 458489/42*Tp^10 + 152395/4*Tp^8 + 14513/28*Tp^12 - 
                 95651/14*Tp^2)*
               T^2 + (42311/42*Tp^11 - 107439/14*Tp^9 + 
                 347792/21*Tp^7 + 65043/14*Tp^3 - 11591/42*Tp - 
                 299654/21*Tp^5)*T + 1 + 11773/84*Tp^2 - 
              34379/28*Tp^4 + 51920/21*Tp^6 + 14513/28*Tp^10 - 
              41009/21*Tp^8 - 1279/84*Tp^12)*(1 + T^2)^5*(1 + Tp^2)^4*
            Bp + (T*Tp - 1)*(T*Tp + 1)*(1 + Tp)*(-1 + 
              Tp)*((-1279/84 + Tp^12 + 51920/21*Tp^6 + 
                 11773/84*Tp^10 - 41009/21*Tp^4 + 14513/28*Tp^2 - 
                 34379/28*Tp^8)*
               T^12 + (347792/21*Tp^5 - 107439/14*Tp^3 - 
                 11591/42*Tp^11 + 65043/14*Tp^9 - 299654/21*Tp^7 + 
                 42311/42*Tp)*
               T^11 + (14513/28 - 458489/42*Tp^2 + 387791/12*Tp^8 - 
                 1134983/21*Tp^6 - 95651/14*Tp^10 + 11773/84*Tp^12 + 
                 152395/4*Tp^4)*
               T^10 + (-107439/14*Tp + 669450/7*Tp^7 + 
                 651513/14*Tp^3 - 574641/14*Tp^9 - 704832/7*Tp^5 + 
                 65043/14*Tp^11)*
               T^9 + (-41009/21 + 387791/12*Tp^10 - 786867/7*Tp^8 + 
                 152395/4*Tp^2 + 3644920/21*Tp^6 - 9907111/84*Tp^4 - 
                 34379/28*Tp^12)*
               T^8 + (347792/21*Tp + 669450/7*Tp^9 - 
                 4360378/21*Tp^7 - 299654/21*Tp^11 + 
                 4451410/21*Tp^5 - 704832/7*Tp^3)*
               T^7 + (51920/21 - 1134983/21*Tp^2 + 3644920/21*Tp^8 - 
                 1134983/21*Tp^10 + 51920/21*Tp^12 - 
                 5486594/21*Tp^6 + 3644920/21*Tp^4)*
               T^6 + (669450/7*Tp^3 - 4360378/21*Tp^5 - 
                 299654/21*Tp + 4451410/21*Tp^7 + 347792/21*Tp^11 - 
                 704832/7*Tp^9)*
               T^5 + (-34379/28 + 3644920/21*Tp^6 - 41009/21*Tp^12 + 
                 152395/4*Tp^10 + 387791/12*Tp^2 - 786867/7*Tp^4 - 
                 9907111/84*Tp^8)*
               T^4 + (65043/14*Tp - 107439/14*Tp^11 - 
                 574641/14*Tp^3 + 651513/14*Tp^9 - 704832/7*Tp^7 + 
                 669450/7*Tp^5)*
               T^3 + (11773/84 + 387791/12*Tp^4 - 1134983/21*Tp^6 - 
                 458489/42*Tp^10 + 152395/4*Tp^8 + 14513/28*Tp^12 - 
                 95651/14*Tp^2)*
               T^2 + (42311/42*Tp^11 - 107439/14*Tp^9 + 
                 347792/21*Tp^7 + 65043/14*Tp^3 - 11591/42*Tp - 
                 299654/21*Tp^5)*T + 1 + 11773/84*Tp^2 - 
              34379/28*Tp^4 + 51920/21*Tp^6 + 14513/28*Tp^10 - 
              41009/21*Tp^8 - 1279/84*Tp^12)*(1 + T^2)^5*(1 + Tp^2)^4*
            B + 143561/
             6048*(-19875499/287122*Tp^18 - 5132625/287122*Tp^20 - 
              439693/287122*Tp^22 + 
              97423/143561*
               Tp*(45033333214/292269*Tp^10 + 
                 86654384282/292269*Tp^14 - 25512119/97423*Tp^4 + 
                 10723752235/292269*Tp^18 + Tp^22 - 
                 46152106787/292269*Tp^16 - 12688134418/292269*Tp^8 - 
                 28897489626/97423*Tp^12 - 225157487/97423*Tp^20 - 
                 333209/97423 + 1184556905/292269*Tp^6 - 
                 5573011/97423*Tp^2)*T^21 - 
              440827/143561*
               Tp*(-6974148145/440827*Tp^6 + 
                 35284311106/1322481*Tp^8 + Tp^22 + 
                 22166537/440827*Tp^18 + 6254547181/1322481*Tp^4 + 
                 489875815/1322481*Tp^16 + 5133823986/440827*Tp^12 - 
                 30333991954/1322481*Tp^10 + 4951423/440827*Tp^20 - 
                 3023782606/1322481*Tp^14 - 521276569/1322481*Tp^2 - 
                 1756067/440827)*
               T + (109397283/287122*Tp^24 - 
                 587476533257/861366*Tp^6 - 
                 101704424647/430683*Tp^10 - 
                 631493273981/430683*Tp^12 - 
                 162527404189/430683*Tp^14 + 9302295197/78306*Tp^4 - 
                 2312502325/861366*Tp^20 - 54090964091/861366*Tp^18 + 
                 45705802/143561 - 672861732427/861366*Tp^8 - 
                 99966164021/430683*Tp^16 - 25541477773/287122*Tp^2 + 
                 2200833011/861366*Tp^22)*
               T^6 + (3101668835/143561*Tp^7 - 
                 237408335/430683*Tp^23 + 710376660/143561*Tp^13 - 
                 21571569/143561*Tp^3 + 9950178182/430683*Tp^21 - 
                 54675301132/430683*Tp^9 - 23275360849/143561*Tp^19 - 
                 157463782442/430683*Tp^15 - 93278358/143561*Tp^5 + 
                 15369835414/39153*Tp^17 - 1906402/143561*Tp + 
                 91717607830/430683*Tp^11)*
               T^19 + (1452972505/287122*Tp^4 + 
                 153662953841/430683*Tp^10 + 5593433647/287122*Tp^8 - 
                 52120657777/430683*Tp^12 + 
                 39645952771/430683*Tp^14 - 6584218021/861366*Tp^22 + 
                 84942355899/143561*Tp^16 + 5266717253/287122*Tp^6 + 
                 353464267/2526*Tp^20 - 61892/4631 + 
                 3913693/9262*Tp^2 + 109397283/287122*Tp^24 - 
                 271841578331/861366*Tp^18)*
               T^18 + (-144940952653/430683*Tp^5 + 
                 251178876818/430683*Tp^13 + 4986501317/39153*Tp^3 - 
                 433534489/39153*Tp + 23734603166/430683*Tp^11 + 
                 107509615/143561*Tp^23 + 17680597399/143561*Tp^17 + 
                 29882769086/143561*Tp^15 + 1209674537/143561*Tp^21 + 
                 72167619982/430683*Tp^9 + 84947468259/143561*Tp^7 + 
                 6143355881/143561*Tp^19)*
               T^5 + (-89422453471/430683*Tp^17 + 
                 10951933159/39153*Tp^19 + 16992386747/430683*Tp^5 + 
                 476697901/143561*Tp^23 + 441498969482/430683*Tp^13 + 
                 63175484254/430683*Tp^15 + 
                 188342456702/430683*Tp^9 + 588337633/430683*Tp - 
                 109950541886/430683*Tp^11 + 4041212257/430683*Tp^3 - 
                 8084524439/143561*Tp^21 + 59223269899/430683*Tp^7)*
               T^17 + (-29466084215/287122*Tp^16 - 
                 429823867/26102*Tp^4 - 18601074179/143561*Tp^8 - 
                 1847825513/861366*Tp^2 + 14023463353/13051*Tp^12 - 
                 220281002413/861366*Tp^18 - 75045/2*Tp^6 - 
                 7049059601/4631*Tp^10 - 195266473703/861366*Tp^20 - 
                 321594816/143561*Tp^24 - 371289425101/143561*Tp^14 - 
                 391340425/287122*Tp^22 + 701245703/861366)*
               T^16 + (-214037493500/430683*Tp^11 - 
                 21896461058/430683*Tp^3 - 78839031076/430683*Tp^5 - 
                 713375226136/430683*Tp^9 + 
                 207477371140/430683*Tp^15 - 
                 2033423531752/430683*Tp^13 - 
                 420479112506/430683*Tp^7 - 4857396668/430683*Tp - 
                 1393712956/1023*Tp^17 - 79303762210/430683*Tp^19 - 
                 1106210190/143561*Tp^23 - 983556732/143561*Tp^21)*
               T^15 + (481386205334/430683*Tp^12 + 
                 78965636690/430683*Tp^16 - 
                 168987170801/430683*Tp^6 + 
                 544474223005/430683*Tp^18 + 
                 1451354164726/430683*Tp^14 + 
                 800205743/143561*Tp^24 + 49313156947/39153*Tp^8 + 
                 21595727531/430683*Tp^22 - 
                 93732581726/430683*Tp^10 + 8211415177/39153*Tp^20 - 
                 10891430633/430683*Tp^4 + 1060967003/143561*Tp^2 - 
                 58577280/13051)*
               T^14 + (203948353516/143561*Tp^9 + 
                 228348343826/430683*Tp^5 + 4401529738/143561*Tp + 
                 4673438870/430683*Tp^23 + 1816185092/421*Tp^13 + 
                 45403564494/143561*Tp^19 + 
                 399256975338/143561*Tp^7 + 
                 359480351178/143561*Tp^17 + 
                 31864978258/430683*Tp^3 + 69574056754/430683*Tp^21 + 
                 1090493653772/143561*Tp^11 + 
                 443852239684/143561*Tp^15)*T^13 - 
              153327/287122 + (279832819678/430683*Tp^19 + 
                 1777964467276/430683*Tp^13 + 1974347938/39153*Tp^3 + 
                 2245055243908/430683*Tp^9 + 
                 465503420050/430683*Tp^5 + 
                 21402830582/143561*Tp^21 + 
                 186284465692/39153*Tp^15 + 
                 2036201780108/430683*Tp^11 + 
                 1277656222/143561*Tp^23 + 954956918/430683*Tp + 
                 650372001094/430683*Tp^17 + 
                 238155070610/430683*Tp^7)*
               T^9 + (6974148145/143561*Tp^16 + 
                 6701631977/861366*Tp^8 - 12581768447/861366*Tp^18 - 
                 5003010633/143561*Tp^10 - 3195772523/39153*Tp^14 - 
                 728623/287122*Tp^4 + 90813517/78306*Tp^20 + 
                 30639223111/430683*Tp^12 - 378/143561 - 
                 440449/287122*Tp^24 - 653417/287122*Tp^2 - 
                 451907/287122*Tp^22 - 56034655/78306*Tp^6)*
               T^22 + (337185185/143561 + 148243845737/430683*Tp^4 + 
                 269855780138/430683*Tp^14 + 
                 14572197577/143561*Tp^2 + 131771879/430683*Tp^18 + 
                 1340778081274/430683*Tp^12 - 
                 321594816/143561*Tp^24 + 74664411509/430683*Tp^6 - 
                 27327558323/430683*Tp^20 + 
                 1477249358470/430683*Tp^8 - 
                 351256409842/430683*Tp^10 - 
                 24377269721/430683*Tp^16 - 11139839471/430683*Tp^22)*
               T^8 + (-434818940708/143561*Tp^13 - 
                 1743041969/430683*Tp^23 - 66102632414/430683*Tp^5 - 
                 195841059794/143561*Tp^15 - 
                 453015750364/143561*Tp^9 - 
                 22989441334/430683*Tp^21 + 2643984490/143561*Tp - 
                 67600405237/430683*Tp^3 - 23758317955/143561*Tp^7 - 
                 3382758485/13051*Tp^19 - 1780861862/13051*Tp^11 - 
                 9350056170/13051*Tp^17)*T^7 + 
              81119/143561*
               Tp*(-12749233271/243357*Tp^2 + 20429539/81119*Tp^18 - 
                 11045750548/243357*Tp^12 - 44391231961/81119*Tp^6 + 
                 Tp^22 - 375772450/81119*Tp^16 + 
                 65433432662/243357*Tp^4 + 120945469252/243357*Tp^8 - 
                 454230/81119*Tp^20 - 37786157218/243357*Tp^10 + 
                 548804578/243357 + 2837849034/81119*Tp^14)*T^3 + 
              Tp*(1 + Tp)*(-1 + Tp)*(Tp^20 + 394311/143561*Tp^18 - 
                 238405364/430683*Tp^16 + 1340307218/430683*Tp^14 - 
                 2729368892/430683*Tp^12 + 236506664/39153*Tp^10 - 
                 1160886118/430683*Tp^8 + 192620326/430683*Tp^6 - 
                 2031133/143561*Tp^4 + 143465/143561*Tp^2 - 
                 378/143561)*
               T^23 + (-304068120701/143561*Tp^8 + 
                 228252675866/143561*Tp^12 + 
                 184473032621/430683*Tp^18 - 3326145748/430683 + 
                 75903495055/430683*Tp^20 - 75264310/31*Tp^10 + 
                 800205743/143561*Tp^24 + 957933155/13051*Tp^22 - 
                 92453223663/143561*Tp^4 - 16020756815/430683*Tp^2 - 
                 306310901198/143561*Tp^14 + 
                 223347716538/143561*Tp^16 - 36485486947/143561*Tp^6)*
               T^10 + (-103266116117/430683*Tp^8 - 146253013/861366 - 
                 40527736301/287122*Tp^4 + 5826885609/287122*Tp^18 + 
                 167572868773/430683*Tp^12 + 
                 25999553529/143561*Tp^10 + 
                 24253889365/287122*Tp^16 - 30984/143561*Tp^24 + 
                 35667196163/78306*Tp^6 + 1158182031/287122*Tp^20 + 
                 23514370687/861366*Tp^2 + 105026767/287122*Tp^22 - 
                 505241551/430683*Tp^14)*
               T^4 + (-237458012674/430683*Tp^8 - 
                 1066116720/143561*Tp^24 + 147028794853/430683*Tp^4 - 
                 1202086503/143561*Tp^2 + 
                 1100136942862/430683*Tp^10 - 
                 1370543960734/430683*Tp^12 - 
                 89484048343/430683*Tp^20 - 
                 40531324399/430683*Tp^22 + 
                 262674697237/430683*Tp^6 + 1280434805/143561 - 
                 600527288701/430683*Tp^16 - 
                 532704745865/430683*Tp^18 - 
                 269384791670/430683*Tp^14)*
               T^12 + (-14025/26102 + 1094614673/861366*Tp^22 - 
                 25519136191/861366*Tp^20 + 
                 130783966519/861366*Tp^18 - 
                 11295768217/430683*Tp^10 - 
                 38048444551/430683*Tp^12 - 4452071/287122*Tp^2 + 
                 120745851493/430683*Tp^14 - 807177785/287122*Tp^6 + 
                 2780512029/143561*Tp^8 - 30984/143561*Tp^24 - 
                 88855138007/287122*Tp^16 + 22769215/287122*Tp^4)*
               T^20 + (-488829434660/430683*Tp^5 - 
                 301641818582/430683*Tp^19 - 
                 1908768211976/430683*Tp^13 - 
                 3957266894452/430683*Tp^11 - 
                 2612845027444/430683*Tp^15 - 
                 996629131486/430683*Tp^7 - 10345282582/430683*Tp^3 - 
                 1012973439548/430683*Tp^17 - 
                 32392800796/143561*Tp^21 - 
                 1694861808920/430683*Tp^9 - 14146790188/430683*Tp - 
                 1652004378/143561*Tp^23)*
               T^11 + (45295620547/430683*Tp^12 - 
                 28780990881/143561*Tp^10 + 506888/143561 - 
                 4692427/287122*Tp^22 - 78657173/287122*Tp^18 + 
                 173901487009/861366*Tp^8 - 440449/287122*Tp^24 - 
                 26362487/287122*Tp^20 - 2966823139/27786*Tp^6 - 
                 12587995225/430683*Tp^14 + 1169219825/430683*Tp^16 + 
                 21568093103/861366*Tp^4 - 441747193/287122*Tp^2)*
               T^2 - 615449705/861366*Tp^16 - 4343439/287122*Tp^2 - 
              551850679/861366*Tp^4 + 2939402909/861366*Tp^6 - 
              4287698365/430683*Tp^8 + 1675237013/143561*Tp^10 - 
              4067690579/430683*Tp^12 + 1135484189/430683*Tp^14)*(T - 
              Tp))*(T - Tp)^2)*(1 + T)/(1 + T^2)^12/(1 + Tp^2)^11/(T -
            Tp)^3/(T*Tp + 1)^4) /. {A -> ArcTanh[T], 
    Ap -> ArcTanh[Tp], B -> ArcTan[T], Bp -> ArcTan[Tp]};

---------------------------------------------------------------------


a342[T_, Tp_] 
         = (8656/315*(-(1 + Tp)^4*(-1 + Tp)^4*(-1 + 
            T)^3*((1 + Tp)*(-1 + Tp)*(Tp^12 + 11886/541*Tp^10 + 
              179475/541*Tp^8 - 533420/541*Tp^6 + 179475/541*Tp^4 + 
              11886/541*Tp^2 + 1)*T^14 - 
           3325/1082*
            Tp*(Tp^12 + 787128/3325*Tp^10 - 6123093/3325*Tp^8 + 
              9869728/3325*Tp^6 - 6123093/3325*Tp^4 + 
              787128/3325*Tp^2 + 1)*T^13 + 
           11345/541*(1 + Tp)*(-1 + Tp)*(Tp^12 + 688296/11345*Tp^10 - 
              4970841/11345*Tp^8 + 7802096/11345*Tp^6 - 
              4970841/11345*Tp^4 + 688296/11345*Tp^2 + 1)*T^12 - 
           393564/541*
            Tp*(-1263363/65594*Tp^10 + Tp^12 + 1636041/32797*Tp^4 + 
              1636041/32797*Tp^8 - 1263363/65594*Tp^2 + 1 - 
              2361441/32797*Tp^6)*T^11 + 
           167589/541*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
              610172/18621*Tp^10 + 6222049/55863*Tp^8 - 
              910456/6207*Tp^6 + 6222049/55863*Tp^4 - 
              610172/18621*Tp^2 + 1)*T^10 + 
           6123093/1082*
            Tp*(-13088328/2041031*Tp^10 - 44456384/2041031*Tp^6 - 
              13088328/2041031*Tp^2 + 34341489/2041031*Tp^8 + Tp^12 + 
              1 + 34341489/2041031*Tp^4)*T^9 - 
           712895/541*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
              12060042/712895*Tp^10 + 31188417/712895*Tp^8 - 
              44669052/712895*Tp^6 + 31188417/712895*Tp^4 - 
              12060042/712895*Tp^2 + 1)*T^8 - 
           4934864/541*
            Tp*(4167786/308429*Tp^8 + 1 - 10284657/616858*Tp^6 + 
              4167786/308429*Tp^4 + Tp^12 - 7084323/1233716*Tp^10 - 
              7084323/1233716*Tp^2)*T^7 + 
           712895/541*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
              12060042/712895*Tp^10 + 31188417/712895*Tp^8 - 
              44669052/712895*Tp^6 + 31188417/712895*Tp^4 - 
              12060042/712895*Tp^2 + 1)*T^6 + 
           6123093/1082*
            Tp*(-13088328/2041031*Tp^10 - 44456384/2041031*Tp^6 - 
              13088328/2041031*Tp^2 + 34341489/2041031*Tp^8 + Tp^12 + 
              1 + 34341489/2041031*Tp^4)*T^5 - 
           167589/541*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
              610172/18621*Tp^10 + 6222049/55863*Tp^8 - 
              910456/6207*Tp^6 + 6222049/55863*Tp^4 - 
              610172/18621*Tp^2 + 1)*T^4 - 
           393564/541*
            Tp*(-1263363/65594*Tp^10 + Tp^12 + 1636041/32797*Tp^4 + 
              1636041/32797*Tp^8 - 1263363/65594*Tp^2 + 1 - 
              2361441/32797*Tp^6)*T^3 - 
           11345/541*(1 + Tp)*(-1 + Tp)*(Tp^12 + 688296/11345*Tp^10 - 
              4970841/11345*Tp^8 + 7802096/11345*Tp^6 - 
              4970841/11345*Tp^4 + 688296/11345*Tp^2 + 1)*T^2 - 
           3325/1082*
            Tp*(Tp^12 + 787128/3325*Tp^10 - 6123093/3325*Tp^8 + 
              9869728/3325*Tp^6 - 6123093/3325*Tp^4 + 
              787128/3325*Tp^2 + 1)*
            T - (1 + Tp)*(-1 + Tp)*(Tp^12 + 11886/541*Tp^10 + 
              179475/541*Tp^8 - 533420/541*Tp^6 + 179475/541*Tp^4 + 
              11886/541*Tp^2 + 1))*(1 + T^2)^4*(1 + Tp^2)^3*(1 + T)^3*
         Ap^3 + 3*((1 + Tp)*(-1 + Tp)*(-1 + 
              T)*((1 + Tp)*(-1 + Tp)*(Tp^12 + 11886/541*Tp^10 + 
                 179475/541*Tp^8 - 533420/541*Tp^6 + 
                 179475/541*Tp^4 + 11886/541*Tp^2 + 1)*T^14 - 
              3325/1082*
               Tp*(Tp^12 + 787128/3325*Tp^10 - 6123093/3325*Tp^8 + 
                 9869728/3325*Tp^6 - 6123093/3325*Tp^4 + 
                 787128/3325*Tp^2 + 1)*T^13 + 
              11345/541*(1 + Tp)*(-1 + Tp)*(Tp^12 + 
                 688296/11345*Tp^10 - 4970841/11345*Tp^8 + 
                 7802096/11345*Tp^6 - 4970841/11345*Tp^4 + 
                 688296/11345*Tp^2 + 1)*T^12 - 
              393564/541*
               Tp*(-1263363/65594*Tp^10 + Tp^12 + 
                 1636041/32797*Tp^4 + 1636041/32797*Tp^8 - 
                 1263363/65594*Tp^2 + 1 - 2361441/32797*Tp^6)*T^11 + 
              167589/541*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
                 610172/18621*Tp^10 + 6222049/55863*Tp^8 - 
                 910456/6207*Tp^6 + 6222049/55863*Tp^4 - 
                 610172/18621*Tp^2 + 1)*T^10 + 
              6123093/1082*
               Tp*(-13088328/2041031*Tp^10 - 44456384/2041031*Tp^6 - 
                 13088328/2041031*Tp^2 + 34341489/2041031*Tp^8 + 
                 Tp^12 + 1 + 34341489/2041031*Tp^4)*T^9 - 
              712895/541*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
                 12060042/712895*Tp^10 + 31188417/712895*Tp^8 - 
                 44669052/712895*Tp^6 + 31188417/712895*Tp^4 - 
                 12060042/712895*Tp^2 + 1)*T^8 - 
              4934864/541*
               Tp*(4167786/308429*Tp^8 + 1 - 10284657/616858*Tp^6 + 
                 4167786/308429*Tp^4 + Tp^12 - 
                 7084323/1233716*Tp^10 - 7084323/1233716*Tp^2)*T^7 + 
              712895/541*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
                 12060042/712895*Tp^10 + 31188417/712895*Tp^8 - 
                 44669052/712895*Tp^6 + 31188417/712895*Tp^4 - 
                 12060042/712895*Tp^2 + 1)*T^6 + 
              6123093/1082*
               Tp*(-13088328/2041031*Tp^10 - 44456384/2041031*Tp^6 - 
                 13088328/2041031*Tp^2 + 34341489/2041031*Tp^8 + 
                 Tp^12 + 1 + 34341489/2041031*Tp^4)*T^5 - 
              167589/541*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
                 610172/18621*Tp^10 + 6222049/55863*Tp^8 - 
                 910456/6207*Tp^6 + 6222049/55863*Tp^4 - 
                 610172/18621*Tp^2 + 1)*T^4 - 
              393564/541*
               Tp*(-1263363/65594*Tp^10 + Tp^12 + 
                 1636041/32797*Tp^4 + 1636041/32797*Tp^8 - 
                 1263363/65594*Tp^2 + 1 - 2361441/32797*Tp^6)*T^3 - 
              11345/541*(1 + Tp)*(-1 + Tp)*(Tp^12 + 
                 688296/11345*Tp^10 - 4970841/11345*Tp^8 + 
                 7802096/11345*Tp^6 - 4970841/11345*Tp^4 + 
                 688296/11345*Tp^2 + 1)*T^2 - 
              3325/1082*
               Tp*(Tp^12 + 787128/3325*Tp^10 - 6123093/3325*Tp^8 + 
                 9869728/3325*Tp^6 - 6123093/3325*Tp^4 + 
                 787128/3325*Tp^2 + 1)*
               T - (1 + Tp)*(-1 + Tp)*(Tp^12 + 11886/541*Tp^10 + 
                 179475/541*Tp^8 - 533420/541*Tp^6 + 
                 179475/541*Tp^4 + 11886/541*Tp^2 + 1))*(1 + T^2)*(1 +
               Tp^2)*(1 + T)*A + 
           4987/3246*(T*Tp - 
              1)*(1 + (-1318187332/14961*Tp^10 - 
                 12899132/14961*Tp^14 + 107220312/4987*Tp^12 + 
                 2158011304/14961*Tp^8 - 53684/4987*Tp^16 - 
                 551760012/4987*Tp^6 + 577390376/14961*Tp^4 + 
                 133612/4987 - 21227380/4987*Tp^2)*
               T^2 + (43759837/14961*Tp^15 - 749806873/14961*Tp^13 - 
                 9426685/14961*Tp + 136597747/4987*Tp^3 - 
                 2326624759/14961*Tp^5 + 4861010707/14961*Tp^7 + 
                 2871581111/14961*Tp^11 - 5219091827/14961*Tp^9)*
               T^13 + (107220312/4987*Tp^14 - 3497755856/14961*Tp^4 - 
                 994956/4987*Tp^16 - 10706276200/14961*Tp^8 - 
                 4672572/4987 + 577390376/14961*Tp^2 + 
                 8255461496/14961*Tp^6 + 7598678104/14961*Tp^10 - 
                 2794795888/14961*Tp^12)*
               T^4 + (-18548873596/14961*Tp^6 + 
                 8255461496/14961*Tp^12 - 1318187332/14961*Tp^2 - 
                 551760012/4987*Tp^14 + 10259412/4987 + 
                 24294338840/14961*Tp^8 - 19062118172/14961*Tp^10 + 
                 17754036/4987*Tp^16 + 7598678104/14961*Tp^4)*
               T^10 + (16463710037/14961*Tp^9 + 49184473/4987*Tp - 
                 16158668533/14961*Tp^7 + 2871581111/14961*Tp^13 - 
                 90757753/4987*Tp^15 + 8812620265/14961*Tp^5 - 
                 2326624759/14961*Tp^3 - 9738495017/14961*Tp^11)*
               T^11 + (-4672572/4987*Tp^12 + 10259412/4987*Tp^6 + 
                 17754036/4987*Tp^10 - 189/4987 + 133612/4987*Tp^14 + 
                 Tp^16 - 994956/4987*Tp^4 - 53684/4987*Tp^2 - 
                 21903414/4987*Tp^8)*
               T^16 + (-263551/4987*Tp^15 - 90757753/4987*Tp^11 - 
                 9426685/14961*Tp^3 - 105793/4987*Tp + 
                 542608091/14961*Tp^9 + 49184473/4987*Tp^5 + 
                 43759837/14961*Tp^13 - 454671515/14961*Tp^7)*
               T^15 + (-10706276200/14961*Tp^12 + 
                 2158011304/14961*Tp^14 + 24294338840/14961*Tp^10 + 
                 24294338840/14961*Tp^6 - 30647180908/14961*Tp^8 - 
                 21903414/4987*Tp^16 - 21903414/4987 + 
                 2158011304/14961*Tp^2 - 10706276200/14961*Tp^4)*
               T^8 + (107220312/4987*Tp^4 + 133612/4987*Tp^16 - 
                 1318187332/14961*Tp^6 + 2158011304/14961*Tp^8 + 
                 577390376/14961*Tp^12 - 12899132/14961*Tp^2 - 
                 53684/4987 - 551760012/4987*Tp^10 - 
                 21227380/4987*Tp^14)*
               T^14 + (136597747/4987*Tp^13 + 4861010707/14961*Tp^9 - 
                 2326624759/14961*Tp^11 + 2871581111/14961*Tp^5 - 
                 9426685/14961*Tp^15 - 5219091827/14961*Tp^7 - 
                 749806873/14961*Tp^3 + 43759837/14961*Tp)*
               T^3 + (-2326624759/14961*Tp^13 - 
                 9738495017/14961*Tp^5 - 90757753/4987*Tp - 
                 16158668533/14961*Tp^9 + 8812620265/14961*Tp^11 + 
                 16463710037/14961*Tp^7 + 2871581111/14961*Tp^3 + 
                 49184473/4987*Tp^15)*
               T^5 + (16463710037/14961*Tp^11 - 
                 5219091827/14961*Tp^13 + 542608091/14961*Tp^15 - 
                 16158668533/14961*Tp^5 + 27497099837/14961*Tp^7 + 
                 4861010707/14961*Tp^3 - 454671515/14961*Tp - 
                 9152669311/4987*Tp^9)*
               T^9 + (-10706276200/14961*Tp^8 - 994956/4987 - 
                 4672572/4987*Tp^16 + 107220312/4987*Tp^2 - 
                 2794795888/14961*Tp^4 + 577390376/14961*Tp^14 + 
                 7598678104/14961*Tp^6 + 8255461496/14961*Tp^10 - 
                 3497755856/14961*Tp^12)*
               T^12 + (24294338840/14961*Tp^8 + 
                 7598678104/14961*Tp^12 - 1318187332/14961*Tp^14 + 
                 17754036/4987 + 8255461496/14961*Tp^4 + 
                 10259412/4987*Tp^16 - 19062118172/14961*Tp^6 - 
                 551760012/4987*Tp^2 - 18548873596/14961*Tp^10)*
               T^6 + (-5219091827/14961*Tp^3 + 
                 4861010707/14961*Tp^13 + 27497099837/14961*Tp^9 - 
                 454671515/14961*Tp^15 - 16158668533/14961*Tp^11 + 
                 16463710037/14961*Tp^5 - 9152669311/4987*Tp^7 + 
                 542608091/14961*Tp)*
               T^7 + (-263551/4987*Tp - 105793/4987*Tp^15 - 
                 90757753/4987*Tp^5 + 542608091/14961*Tp^7 + 
                 43759837/14961*Tp^3 + 49184473/4987*Tp^11 - 
                 9426685/14961*Tp^13 - 454671515/14961*Tp^9)*T - 
              189/4987*Tp^16 + 133612/4987*Tp^2 - 4672572/4987*Tp^4 + 
              17754036/4987*Tp^6 - 21903414/4987*Tp^8 + 
              10259412/4987*Tp^10 - 994956/4987*Tp^12 - 
              53684/4987*Tp^14)*(T - Tp))*(1 + Tp)^3*(-1 + Tp)^3*(-1 +
             T)^2*(1 + T^2)^3*(1 + Tp^2)^2*(1 + T)^2*Ap^2 - 
        3*(1 + Tp)^2*(-1 + Tp)^2*(-1 + 
           T)*((1 + Tp)^2*(-1 + Tp)^2*(-1 + 
               T)^2*((1 + Tp)*(-1 + Tp)*(Tp^12 + 11886/541*Tp^10 + 
                 179475/541*Tp^8 - 533420/541*Tp^6 + 
                 179475/541*Tp^4 + 11886/541*Tp^2 + 1)*T^14 - 
              3325/1082*
               Tp*(Tp^12 + 787128/3325*Tp^10 - 6123093/3325*Tp^8 + 
                 9869728/3325*Tp^6 - 6123093/3325*Tp^4 + 
                 787128/3325*Tp^2 + 1)*T^13 + 
              11345/541*(1 + Tp)*(-1 + Tp)*(Tp^12 + 
                 688296/11345*Tp^10 - 4970841/11345*Tp^8 + 
                 7802096/11345*Tp^6 - 4970841/11345*Tp^4 + 
                 688296/11345*Tp^2 + 1)*T^12 - 
              393564/541*
               Tp*(-1263363/65594*Tp^10 + Tp^12 + 
                 1636041/32797*Tp^4 + 1636041/32797*Tp^8 - 
                 1263363/65594*Tp^2 + 1 - 2361441/32797*Tp^6)*T^11 + 
              167589/541*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
                 610172/18621*Tp^10 + 6222049/55863*Tp^8 - 
                 910456/6207*Tp^6 + 6222049/55863*Tp^4 - 
                 610172/18621*Tp^2 + 1)*T^10 + 
              6123093/1082*
               Tp*(-13088328/2041031*Tp^10 - 44456384/2041031*Tp^6 - 
                 13088328/2041031*Tp^2 + 34341489/2041031*Tp^8 + 
                 Tp^12 + 1 + 34341489/2041031*Tp^4)*T^9 - 
              712895/541*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
                 12060042/712895*Tp^10 + 31188417/712895*Tp^8 - 
                 44669052/712895*Tp^6 + 31188417/712895*Tp^4 - 
                 12060042/712895*Tp^2 + 1)*T^8 - 
              4934864/541*
               Tp*(4167786/308429*Tp^8 + 1 - 10284657/616858*Tp^6 + 
                 4167786/308429*Tp^4 + Tp^12 - 
                 7084323/1233716*Tp^10 - 7084323/1233716*Tp^2)*T^7 + 
              712895/541*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
                 12060042/712895*Tp^10 + 31188417/712895*Tp^8 - 
                 44669052/712895*Tp^6 + 31188417/712895*Tp^4 - 
                 12060042/712895*Tp^2 + 1)*T^6 + 
              6123093/1082*
               Tp*(-13088328/2041031*Tp^10 - 44456384/2041031*Tp^6 - 
                 13088328/2041031*Tp^2 + 34341489/2041031*Tp^8 + 
                 Tp^12 + 1 + 34341489/2041031*Tp^4)*T^5 - 
              167589/541*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
                 610172/18621*Tp^10 + 6222049/55863*Tp^8 - 
                 910456/6207*Tp^6 + 6222049/55863*Tp^4 - 
                 610172/18621*Tp^2 + 1)*T^4 - 
              393564/541*
               Tp*(-1263363/65594*Tp^10 + Tp^12 + 
                 1636041/32797*Tp^4 + 1636041/32797*Tp^8 - 
                 1263363/65594*Tp^2 + 1 - 2361441/32797*Tp^6)*T^3 - 
              11345/541*(1 + Tp)*(-1 + Tp)*(Tp^12 + 
                 688296/11345*Tp^10 - 4970841/11345*Tp^8 + 
                 7802096/11345*Tp^6 - 4970841/11345*Tp^4 + 
                 688296/11345*Tp^2 + 1)*T^2 - 
              3325/1082*
               Tp*(Tp^12 + 787128/3325*Tp^10 - 6123093/3325*Tp^8 + 
                 9869728/3325*Tp^6 - 6123093/3325*Tp^4 + 
                 787128/3325*Tp^2 + 1)*
               T - (1 + Tp)*(-1 + Tp)*(Tp^12 + 11886/541*Tp^10 + 
                 179475/541*Tp^8 - 533420/541*Tp^6 + 
                 179475/541*Tp^4 + 11886/541*Tp^2 + 1))*(1 + 
               T^2)^2*(1 + Tp^2)^2*(1 + T)^2*A^2 + 
           4987/1623*(T*Tp - 1)*(1 + Tp)*(-1 + Tp)*(-1 + 
              T)*(1 + (-1318187332/14961*Tp^10 - 
                 12899132/14961*Tp^14 + 107220312/4987*Tp^12 + 
                 2158011304/14961*Tp^8 - 53684/4987*Tp^16 - 
                 551760012/4987*Tp^6 + 577390376/14961*Tp^4 + 
                 133612/4987 - 21227380/4987*Tp^2)*
               T^2 + (43759837/14961*Tp^15 - 749806873/14961*Tp^13 - 
                 9426685/14961*Tp + 136597747/4987*Tp^3 - 
                 2326624759/14961*Tp^5 + 4861010707/14961*Tp^7 + 
                 2871581111/14961*Tp^11 - 5219091827/14961*Tp^9)*
               T^13 + (107220312/4987*Tp^14 - 3497755856/14961*Tp^4 - 
                 994956/4987*Tp^16 - 10706276200/14961*Tp^8 - 
                 4672572/4987 + 577390376/14961*Tp^2 + 
                 8255461496/14961*Tp^6 + 7598678104/14961*Tp^10 - 
                 2794795888/14961*Tp^12)*
               T^4 + (-18548873596/14961*Tp^6 + 
                 8255461496/14961*Tp^12 - 1318187332/14961*Tp^2 - 
                 551760012/4987*Tp^14 + 10259412/4987 + 
                 24294338840/14961*Tp^8 - 19062118172/14961*Tp^10 + 
                 17754036/4987*Tp^16 + 7598678104/14961*Tp^4)*
               T^10 + (16463710037/14961*Tp^9 + 49184473/4987*Tp - 
                 16158668533/14961*Tp^7 + 2871581111/14961*Tp^13 - 
                 90757753/4987*Tp^15 + 8812620265/14961*Tp^5 - 
                 2326624759/14961*Tp^3 - 9738495017/14961*Tp^11)*
               T^11 + (-4672572/4987*Tp^12 + 10259412/4987*Tp^6 + 
                 17754036/4987*Tp^10 - 189/4987 + 133612/4987*Tp^14 + 
                 Tp^16 - 994956/4987*Tp^4 - 53684/4987*Tp^2 - 
                 21903414/4987*Tp^8)*
               T^16 + (-263551/4987*Tp^15 - 90757753/4987*Tp^11 - 
                 9426685/14961*Tp^3 - 105793/4987*Tp + 
                 542608091/14961*Tp^9 + 49184473/4987*Tp^5 + 
                 43759837/14961*Tp^13 - 454671515/14961*Tp^7)*
               T^15 + (-10706276200/14961*Tp^12 + 
                 2158011304/14961*Tp^14 + 24294338840/14961*Tp^10 + 
                 24294338840/14961*Tp^6 - 30647180908/14961*Tp^8 - 
                 21903414/4987*Tp^16 - 21903414/4987 + 
                 2158011304/14961*Tp^2 - 10706276200/14961*Tp^4)*
               T^8 + (107220312/4987*Tp^4 + 133612/4987*Tp^16 - 
                 1318187332/14961*Tp^6 + 2158011304/14961*Tp^8 + 
                 577390376/14961*Tp^12 - 12899132/14961*Tp^2 - 
                 53684/4987 - 551760012/4987*Tp^10 - 
                 21227380/4987*Tp^14)*
               T^14 + (136597747/4987*Tp^13 + 4861010707/14961*Tp^9 - 
                 2326624759/14961*Tp^11 + 2871581111/14961*Tp^5 - 
                 9426685/14961*Tp^15 - 5219091827/14961*Tp^7 - 
                 749806873/14961*Tp^3 + 43759837/14961*Tp)*
               T^3 + (-2326624759/14961*Tp^13 - 
                 9738495017/14961*Tp^5 - 90757753/4987*Tp - 
                 16158668533/14961*Tp^9 + 8812620265/14961*Tp^11 + 
                 16463710037/14961*Tp^7 + 2871581111/14961*Tp^3 + 
                 49184473/4987*Tp^15)*
               T^5 + (16463710037/14961*Tp^11 - 
                 5219091827/14961*Tp^13 + 542608091/14961*Tp^15 - 
                 16158668533/14961*Tp^5 + 27497099837/14961*Tp^7 + 
                 4861010707/14961*Tp^3 - 454671515/14961*Tp - 
                 9152669311/4987*Tp^9)*
               T^9 + (-10706276200/14961*Tp^8 - 994956/4987 - 
                 4672572/4987*Tp^16 + 107220312/4987*Tp^2 - 
                 2794795888/14961*Tp^4 + 577390376/14961*Tp^14 + 
                 7598678104/14961*Tp^6 + 8255461496/14961*Tp^10 - 
                 3497755856/14961*Tp^12)*
               T^12 + (24294338840/14961*Tp^8 + 
                 7598678104/14961*Tp^12 - 1318187332/14961*Tp^14 + 
                 17754036/4987 + 8255461496/14961*Tp^4 + 
                 10259412/4987*Tp^16 - 19062118172/14961*Tp^6 - 
                 551760012/4987*Tp^2 - 18548873596/14961*Tp^10)*
               T^6 + (-5219091827/14961*Tp^3 + 
                 4861010707/14961*Tp^13 + 27497099837/14961*Tp^9 - 
                 454671515/14961*Tp^15 - 16158668533/14961*Tp^11 + 
                 16463710037/14961*Tp^5 - 9152669311/4987*Tp^7 + 
                 542608091/14961*Tp)*
               T^7 + (-263551/4987*Tp - 105793/4987*Tp^15 - 
                 90757753/4987*Tp^5 + 542608091/14961*Tp^7 + 
                 43759837/14961*Tp^3 + 49184473/4987*Tp^11 - 
                 9426685/14961*Tp^13 - 454671515/14961*Tp^9)*T - 
              189/4987*Tp^16 + 133612/4987*Tp^2 - 4672572/4987*Tp^4 + 
              17754036/4987*Tp^6 - 21903414/4987*Tp^8 + 
              10259412/4987*Tp^10 - 994956/4987*Tp^12 - 
              53684/4987*Tp^14)*(1 + T^2)*(1 + Tp^2)*(T - Tp)*(1 + T)*
            A - 14498/
             4869*(T*Tp + 1)^2*(1 - 
              12097/14498*
               Tp^18 + (187546015/14498 + 543842115/7249*Tp^4 + 
                 12393731206/7249*Tp^10 - 275426353/14498*Tp^18 + 
                 5107604333/14498*Tp^16 - 2695312907/14498*Tp^2 - 
                 4502093505/7249*Tp^14 + 6734780825/7249*Tp^6 - 
                 859405931/7249*Tp^12 - 14833998622/7249*Tp^8)*
               T^10 + (-51667547/14498*Tp^6 + Tp^18 + 
                 1479139/7249*Tp^16 + 2251485/14498*Tp^4 + 
                 441491/14498*Tp^2 + 187546015/14498*Tp^8 - 
                 48653545/14498*Tp^14 - 275426353/14498*Tp^10 + 
                 16669853/1318*Tp^12 - 12097/14498)*
               T^18 + (-10740163260/7249*Tp^9 + 869895028/7249*Tp + 
                 11017505932/7249*Tp^11 + 327985352/7249*Tp^17 - 
                 637653276/7249*Tp^15 - 433914948/659*Tp^3 - 
                 3015536372/7249*Tp^13 + 6223335284/7249*Tp^5 + 
                 1980739964/7249*Tp^7)*
               T^7 + (-2695312907/14498*Tp^8 + 
                 1818320741/14498*Tp^14 - 4508006879/14498*Tp^12 + 
                 704153/14498*Tp^2 - 34828749/14498*Tp^4 - 
                 116261774/7249*Tp^16 + 441491/14498 + 
                 5107604333/14498*Tp^10 + 1479139/7249*Tp^18 + 
                 597770383/14498*Tp^6)*
               T^16 + (5107604333/14498*Tp^8 + 704153/14498*Tp^16 - 
                 34828749/14498*Tp^14 + 441491/14498*Tp^18 - 
                 2695312907/14498*Tp^10 + 597770383/14498*Tp^12 + 
                 1479139/7249 - 116261774/7249*Tp^2 - 
                 4508006879/14498*Tp^6 + 1818320741/14498*Tp^4)*
               T^2 + (-218924/7249*Tp^15 - 437468368/7249*Tp^5 + 
                 81527024/7249*Tp^3 + 327985352/7249*Tp^11 + 
                 304974/7249*Tp^17 - 792510900/7249*Tp^9 - 
                 46261376/7249*Tp^13 - 2696010/7249*Tp + 
                 869895028/7249*Tp^7)*
               T + (327985352/7249*Tp + 6223335284/7249*Tp^13 + 
                 11017505932/7249*Tp^7 - 3015536372/7249*Tp^5 + 
                 1980739964/7249*Tp^11 - 637653276/7249*Tp^3 - 
                 10740163260/7249*Tp^9 - 433914948/659*Tp^15 + 
                 869895028/7249*Tp^17)*
               T^11 + (-6852009668/7249*Tp^12 + 872894408/7249*Tp^4 + 
                 16669853/1318*Tp^18 - 51667547/14498 - 
                 859405931/7249*Tp^10 + 597770383/14498*Tp^2 + 
                 6734780825/7249*Tp^8 - 5365004318/7249*Tp^6 - 
                 4508006879/14498*Tp^16 + 6566298978/7249*Tp^14)*
               T^12 + (6566298978/7249*Tp^12 - 48653545/14498*Tp^18 + 
                 543842115/7249*Tp^8 - 4502093505/7249*Tp^10 + 
                 872894408/7249*Tp^6 + 2251485/14498 - 
                 4099816236/7249*Tp^14 - 34828749/14498*Tp^2 - 
                 279273286/7249*Tp^4 + 1818320741/14498*Tp^16)*
               T^14 + (-437468368/7249*Tp^17 - 3015536372/7249*Tp^7 + 
                 6223335284/7249*Tp^11 - 231534480/7249*Tp^9 + 
                 1778436768/7249*Tp^5 - 7294742976/7249*Tp^13 - 
                 67244420/7249*Tp^3 - 46261376/7249*Tp + 
                 323016076/659*Tp^15)*
               T^13 + (872894408/7249*Tp^14 - 51667547/14498*Tp^18 + 
                 6734780825/7249*Tp^10 - 859405931/7249*Tp^8 - 
                 4508006879/14498*Tp^2 - 5365004318/7249*Tp^12 + 
                 16669853/1318 + 597770383/14498*Tp^16 + 
                 6566298978/7249*Tp^4 - 6852009668/7249*Tp^6)*
               T^6 + (5107604333/14498*Tp^2 + 6734780825/7249*Tp^12 - 
                 859405931/7249*Tp^6 - 2695312907/14498*Tp^16 - 
                 4502093505/7249*Tp^4 + 12393731206/7249*Tp^8 + 
                 543842115/7249*Tp^14 - 275426353/14498 + 
                 187546015/14498*Tp^18 - 14833998622/7249*Tp^10)*
               T^8 + (-637653276/7249*Tp^7 + 81527024/7249*Tp^17 - 
                 67244420/7249*Tp^5 - 433914948/659*Tp^11 - 
                 1143862724/7249*Tp^15 + 2805563580/7249*Tp^9 + 
                 323016076/659*Tp^13 - 3723316/7249*Tp^3 - 
                 218924/7249*Tp)*
               T^15 + (-7294742976/7249*Tp^5 - 67244420/7249*Tp^15 + 
                 1778436768/7249*Tp^13 - 231534480/7249*Tp^9 + 
                 6223335284/7249*Tp^7 - 3015536372/7249*Tp^11 - 
                 46261376/7249*Tp^17 - 437468368/7249*Tp + 
                 323016076/659*Tp^3)*T^5 - 
              218924/7249*
               Tp*(Tp^16 + 930829/54731*Tp^14 + 
                 16811105/54731*Tp^12 + 159413319/54731*Tp^10 - 
                 701390895/54731*Tp^8 + 1193266107/54731*Tp^6 - 
                 888294209/54731*Tp^4 + 285965681/54731*Tp^2 - 
                 20381756/54731)*T^3 - 
              792510900/7249*
               Tp*(Tp^16 - 46759393/13208515*Tp^14 + 
                 3858908/13208515*Tp^12 + 179002721/13208515*Tp^10 - 
                 50544422/2641703*Tp^8 + 179002721/13208515*Tp^6 + 
                 3858908/13208515*Tp^4 - 46759393/13208515*Tp^2 + 1)*
               T^9 + (-46261376/7249*Tp^5 - 2696010/7249*Tp^17 + 
                 869895028/7249*Tp^11 - 792510900/7249*Tp^9 + 
                 304974/7249*Tp - 218924/7249*Tp^3 + 
                 327985352/7249*Tp^7 + 81527024/7249*Tp^15 - 
                 437468368/7249*Tp^13)*
               T^17 + (-34828749/14498*Tp^16 + 543842115/7249*Tp^10 + 
                 6566298978/7249*Tp^6 + 872894408/7249*Tp^12 - 
                 279273286/7249*Tp^14 + 2251485/14498*Tp^18 - 
                 4502093505/7249*Tp^8 - 48653545/14498 + 
                 1818320741/14498*Tp^2 - 4099816236/7249*Tp^4)*T^4 + 
              441491/14498*Tp^16 + 1479139/7249*Tp^2 - 
              48653545/14498*Tp^4 + 16669853/1318*Tp^6 - 
              275426353/14498*Tp^8 + 187546015/14498*Tp^10 - 
              51667547/14498*Tp^12 + 
              2251485/14498*Tp^14)*(T - Tp)^2)*(1 + T^2)^2*(1 + 
           Tp^2)*(1 + T)*
         Ap + (1 + Tp)^4*(-1 + Tp)^4*(-1 + 
            T)^3*((1 + Tp)*(-1 + Tp)*(Tp^12 + 11886/541*Tp^10 + 
              179475/541*Tp^8 - 533420/541*Tp^6 + 179475/541*Tp^4 + 
              11886/541*Tp^2 + 1)*T^14 - 
           3325/1082*
            Tp*(Tp^12 + 787128/3325*Tp^10 - 6123093/3325*Tp^8 + 
              9869728/3325*Tp^6 - 6123093/3325*Tp^4 + 
              787128/3325*Tp^2 + 1)*T^13 + 
           11345/541*(1 + Tp)*(-1 + Tp)*(Tp^12 + 688296/11345*Tp^10 - 
              4970841/11345*Tp^8 + 7802096/11345*Tp^6 - 
              4970841/11345*Tp^4 + 688296/11345*Tp^2 + 1)*T^12 - 
           393564/541*
            Tp*(-1263363/65594*Tp^10 + Tp^12 + 1636041/32797*Tp^4 + 
              1636041/32797*Tp^8 - 1263363/65594*Tp^2 + 1 - 
              2361441/32797*Tp^6)*T^11 + 
           167589/541*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
              610172/18621*Tp^10 + 6222049/55863*Tp^8 - 
              910456/6207*Tp^6 + 6222049/55863*Tp^4 - 
              610172/18621*Tp^2 + 1)*T^10 + 
           6123093/1082*
            Tp*(-13088328/2041031*Tp^10 - 44456384/2041031*Tp^6 - 
              13088328/2041031*Tp^2 + 34341489/2041031*Tp^8 + Tp^12 + 
              1 + 34341489/2041031*Tp^4)*T^9 - 
           712895/541*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
              12060042/712895*Tp^10 + 31188417/712895*Tp^8 - 
              44669052/712895*Tp^6 + 31188417/712895*Tp^4 - 
              12060042/712895*Tp^2 + 1)*T^8 - 
           4934864/541*
            Tp*(4167786/308429*Tp^8 + 1 - 10284657/616858*Tp^6 + 
              4167786/308429*Tp^4 + Tp^12 - 7084323/1233716*Tp^10 - 
              7084323/1233716*Tp^2)*T^7 + 
           712895/541*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
              12060042/712895*Tp^10 + 31188417/712895*Tp^8 - 
              44669052/712895*Tp^6 + 31188417/712895*Tp^4 - 
              12060042/712895*Tp^2 + 1)*T^6 + 
           6123093/1082*
            Tp*(-13088328/2041031*Tp^10 - 44456384/2041031*Tp^6 - 
              13088328/2041031*Tp^2 + 34341489/2041031*Tp^8 + Tp^12 + 
              1 + 34341489/2041031*Tp^4)*T^5 - 
           167589/541*(1 + Tp)*(-1 + Tp)*(Tp^12 - 
              610172/18621*Tp^10 + 6222049/55863*Tp^8 - 
              910456/6207*Tp^6 + 6222049/55863*Tp^4 - 
              610172/18621*Tp^2 + 1)*T^4 - 
           393564/541*
            Tp*(-1263363/65594*Tp^10 + Tp^12 + 1636041/32797*Tp^4 + 
              1636041/32797*Tp^8 - 1263363/65594*Tp^2 + 1 - 
              2361441/32797*Tp^6)*T^3 - 
           11345/541*(1 + Tp)*(-1 + Tp)*(Tp^12 + 688296/11345*Tp^10 - 
              4970841/11345*Tp^8 + 7802096/11345*Tp^6 - 
              4970841/11345*Tp^4 + 688296/11345*Tp^2 + 1)*T^2 - 
           3325/1082*
            Tp*(Tp^12 + 787128/3325*Tp^10 - 6123093/3325*Tp^8 + 
              9869728/3325*Tp^6 - 6123093/3325*Tp^4 + 
              787128/3325*Tp^2 + 1)*
            T - (1 + Tp)*(-1 + Tp)*(Tp^12 + 11886/541*Tp^10 + 
              179475/541*Tp^8 - 533420/541*Tp^6 + 179475/541*Tp^4 + 
              11886/541*Tp^2 + 1))*(1 + T^2)^4*(1 + Tp^2)^3*(1 + T)^3*
         A^3 + 4987/
          1082*(T*Tp - 
           1)*(1 + Tp)^3*(-1 + Tp)^3*(-1 + 
            T)^2*(1 + (-1318187332/14961*Tp^10 - 
              12899132/14961*Tp^14 + 107220312/4987*Tp^12 + 
              2158011304/14961*Tp^8 - 53684/4987*Tp^16 - 
              551760012/4987*Tp^6 + 577390376/14961*Tp^4 + 
              133612/4987 - 21227380/4987*Tp^2)*
            T^2 + (43759837/14961*Tp^15 - 749806873/14961*Tp^13 - 
              9426685/14961*Tp + 136597747/4987*Tp^3 - 
              2326624759/14961*Tp^5 + 4861010707/14961*Tp^7 + 
              2871581111/14961*Tp^11 - 5219091827/14961*Tp^9)*
            T^13 + (107220312/4987*Tp^14 - 3497755856/14961*Tp^4 - 
              994956/4987*Tp^16 - 10706276200/14961*Tp^8 - 
              4672572/4987 + 577390376/14961*Tp^2 + 
              8255461496/14961*Tp^6 + 7598678104/14961*Tp^10 - 
              2794795888/14961*Tp^12)*
            T^4 + (-18548873596/14961*Tp^6 + 8255461496/14961*Tp^12 - 
              1318187332/14961*Tp^2 - 551760012/4987*Tp^14 + 
              10259412/4987 + 24294338840/14961*Tp^8 - 
              19062118172/14961*Tp^10 + 17754036/4987*Tp^16 + 
              7598678104/14961*Tp^4)*
            T^10 + (16463710037/14961*Tp^9 + 49184473/4987*Tp - 
              16158668533/14961*Tp^7 + 2871581111/14961*Tp^13 - 
              90757753/4987*Tp^15 + 8812620265/14961*Tp^5 - 
              2326624759/14961*Tp^3 - 9738495017/14961*Tp^11)*
            T^11 + (-4672572/4987*Tp^12 + 10259412/4987*Tp^6 + 
              17754036/4987*Tp^10 - 189/4987 + 133612/4987*Tp^14 + 
              Tp^16 - 994956/4987*Tp^4 - 53684/4987*Tp^2 - 
              21903414/4987*Tp^8)*
            T^16 + (-263551/4987*Tp^15 - 90757753/4987*Tp^11 - 
              9426685/14961*Tp^3 - 105793/4987*Tp + 
              542608091/14961*Tp^9 + 49184473/4987*Tp^5 + 
              43759837/14961*Tp^13 - 454671515/14961*Tp^7)*
            T^15 + (-10706276200/14961*Tp^12 + 
              2158011304/14961*Tp^14 + 24294338840/14961*Tp^10 + 
              24294338840/14961*Tp^6 - 30647180908/14961*Tp^8 - 
              21903414/4987*Tp^16 - 21903414/4987 + 
              2158011304/14961*Tp^2 - 10706276200/14961*Tp^4)*
            T^8 + (107220312/4987*Tp^4 + 133612/4987*Tp^16 - 
              1318187332/14961*Tp^6 + 2158011304/14961*Tp^8 + 
              577390376/14961*Tp^12 - 12899132/14961*Tp^2 - 
              53684/4987 - 551760012/4987*Tp^10 - 
              21227380/4987*Tp^14)*
            T^14 + (136597747/4987*Tp^13 + 4861010707/14961*Tp^9 - 
              2326624759/14961*Tp^11 + 2871581111/14961*Tp^5 - 
              9426685/14961*Tp^15 - 5219091827/14961*Tp^7 - 
              749806873/14961*Tp^3 + 43759837/14961*Tp)*
            T^3 + (-2326624759/14961*Tp^13 - 9738495017/14961*Tp^5 - 
              90757753/4987*Tp - 16158668533/14961*Tp^9 + 
              8812620265/14961*Tp^11 + 16463710037/14961*Tp^7 + 
              2871581111/14961*Tp^3 + 49184473/4987*Tp^15)*
            T^5 + (16463710037/14961*Tp^11 - 5219091827/14961*Tp^13 + 
              542608091/14961*Tp^15 - 16158668533/14961*Tp^5 + 
              27497099837/14961*Tp^7 + 4861010707/14961*Tp^3 - 
              454671515/14961*Tp - 9152669311/4987*Tp^9)*
            T^9 + (-10706276200/14961*Tp^8 - 994956/4987 - 
              4672572/4987*Tp^16 + 107220312/4987*Tp^2 - 
              2794795888/14961*Tp^4 + 577390376/14961*Tp^14 + 
              7598678104/14961*Tp^6 + 8255461496/14961*Tp^10 - 
              3497755856/14961*Tp^12)*
            T^12 + (24294338840/14961*Tp^8 + 7598678104/14961*Tp^12 - 
              1318187332/14961*Tp^14 + 17754036/4987 + 
              8255461496/14961*Tp^4 + 10259412/4987*Tp^16 - 
              19062118172/14961*Tp^6 - 551760012/4987*Tp^2 - 
              18548873596/14961*Tp^10)*
            T^6 + (-5219091827/14961*Tp^3 + 4861010707/14961*Tp^13 + 
              27497099837/14961*Tp^9 - 454671515/14961*Tp^15 - 
              16158668533/14961*Tp^11 + 16463710037/14961*Tp^5 - 
              9152669311/4987*Tp^7 + 542608091/14961*Tp)*
            T^7 + (-263551/4987*Tp - 105793/4987*Tp^15 - 
              90757753/4987*Tp^5 + 542608091/14961*Tp^7 + 
              43759837/14961*Tp^3 + 49184473/4987*Tp^11 - 
              9426685/14961*Tp^13 - 454671515/14961*Tp^9)*T - 
           189/4987*Tp^16 + 133612/4987*Tp^2 - 4672572/4987*Tp^4 + 
           17754036/4987*Tp^6 - 21903414/4987*Tp^8 + 
           10259412/4987*Tp^10 - 994956/4987*Tp^12 - 
           53684/4987*Tp^14)*(1 + T^2)^3*(1 + Tp^2)^2*(T - 
           Tp)*(1 + T)^2*A^2 - 
        14498/1623*(T*Tp + 1)^2*(1 + Tp)^2*(-1 + Tp)^2*(-1 + T)*(1 - 
           12097/14498*
            Tp^18 + (187546015/14498 + 543842115/7249*Tp^4 + 
              12393731206/7249*Tp^10 - 275426353/14498*Tp^18 + 
              5107604333/14498*Tp^16 - 2695312907/14498*Tp^2 - 
              4502093505/7249*Tp^14 + 6734780825/7249*Tp^6 - 
              859405931/7249*Tp^12 - 14833998622/7249*Tp^8)*
            T^10 + (-51667547/14498*Tp^6 + Tp^18 + 
              1479139/7249*Tp^16 + 2251485/14498*Tp^4 + 
              441491/14498*Tp^2 + 187546015/14498*Tp^8 - 
              48653545/14498*Tp^14 - 275426353/14498*Tp^10 + 
              16669853/1318*Tp^12 - 12097/14498)*
            T^18 + (-10740163260/7249*Tp^9 + 869895028/7249*Tp + 
              11017505932/7249*Tp^11 + 327985352/7249*Tp^17 - 
              637653276/7249*Tp^15 - 433914948/659*Tp^3 - 
              3015536372/7249*Tp^13 + 6223335284/7249*Tp^5 + 
              1980739964/7249*Tp^7)*
            T^7 + (-2695312907/14498*Tp^8 + 1818320741/14498*Tp^14 - 
              4508006879/14498*Tp^12 + 704153/14498*Tp^2 - 
              34828749/14498*Tp^4 - 116261774/7249*Tp^16 + 
              441491/14498 + 5107604333/14498*Tp^10 + 
              1479139/7249*Tp^18 + 597770383/14498*Tp^6)*
            T^16 + (5107604333/14498*Tp^8 + 704153/14498*Tp^16 - 
              34828749/14498*Tp^14 + 441491/14498*Tp^18 - 
              2695312907/14498*Tp^10 + 597770383/14498*Tp^12 + 
              1479139/7249 - 116261774/7249*Tp^2 - 
              4508006879/14498*Tp^6 + 1818320741/14498*Tp^4)*
            T^2 + (-218924/7249*Tp^15 - 437468368/7249*Tp^5 + 
              81527024/7249*Tp^3 + 327985352/7249*Tp^11 + 
              304974/7249*Tp^17 - 792510900/7249*Tp^9 - 
              46261376/7249*Tp^13 - 2696010/7249*Tp + 
              869895028/7249*Tp^7)*
            T + (327985352/7249*Tp + 6223335284/7249*Tp^13 + 
              11017505932/7249*Tp^7 - 3015536372/7249*Tp^5 + 
              1980739964/7249*Tp^11 - 637653276/7249*Tp^3 - 
              10740163260/7249*Tp^9 - 433914948/659*Tp^15 + 
              869895028/7249*Tp^17)*
            T^11 + (-6852009668/7249*Tp^12 + 872894408/7249*Tp^4 + 
              16669853/1318*Tp^18 - 51667547/14498 - 
              859405931/7249*Tp^10 + 597770383/14498*Tp^2 + 
              6734780825/7249*Tp^8 - 5365004318/7249*Tp^6 - 
              4508006879/14498*Tp^16 + 6566298978/7249*Tp^14)*
            T^12 + (6566298978/7249*Tp^12 - 48653545/14498*Tp^18 + 
              543842115/7249*Tp^8 - 4502093505/7249*Tp^10 + 
              872894408/7249*Tp^6 + 2251485/14498 - 
              4099816236/7249*Tp^14 - 34828749/14498*Tp^2 - 
              279273286/7249*Tp^4 + 1818320741/14498*Tp^16)*
            T^14 + (-437468368/7249*Tp^17 - 3015536372/7249*Tp^7 + 
              6223335284/7249*Tp^11 - 231534480/7249*Tp^9 + 
              1778436768/7249*Tp^5 - 7294742976/7249*Tp^13 - 
              67244420/7249*Tp^3 - 46261376/7249*Tp + 
              323016076/659*Tp^15)*
            T^13 + (872894408/7249*Tp^14 - 51667547/14498*Tp^18 + 
              6734780825/7249*Tp^10 - 859405931/7249*Tp^8 - 
              4508006879/14498*Tp^2 - 5365004318/7249*Tp^12 + 
              16669853/1318 + 597770383/14498*Tp^16 + 
              6566298978/7249*Tp^4 - 6852009668/7249*Tp^6)*
            T^6 + (5107604333/14498*Tp^2 + 6734780825/7249*Tp^12 - 
              859405931/7249*Tp^6 - 2695312907/14498*Tp^16 - 
              4502093505/7249*Tp^4 + 12393731206/7249*Tp^8 + 
              543842115/7249*Tp^14 - 275426353/14498 + 
              187546015/14498*Tp^18 - 14833998622/7249*Tp^10)*
            T^8 + (-637653276/7249*Tp^7 + 81527024/7249*Tp^17 - 
              67244420/7249*Tp^5 - 433914948/659*Tp^11 - 
              1143862724/7249*Tp^15 + 2805563580/7249*Tp^9 + 
              323016076/659*Tp^13 - 3723316/7249*Tp^3 - 
              218924/7249*Tp)*
            T^15 + (-7294742976/7249*Tp^5 - 67244420/7249*Tp^15 + 
              1778436768/7249*Tp^13 - 231534480/7249*Tp^9 + 
              6223335284/7249*Tp^7 - 3015536372/7249*Tp^11 - 
              46261376/7249*Tp^17 - 437468368/7249*Tp + 
              323016076/659*Tp^3)*T^5 - 
           218924/7249*
            Tp*(Tp^16 + 930829/54731*Tp^14 + 16811105/54731*Tp^12 + 
              159413319/54731*Tp^10 - 701390895/54731*Tp^8 + 
              1193266107/54731*Tp^6 - 888294209/54731*Tp^4 + 
              285965681/54731*Tp^2 - 20381756/54731)*T^3 - 
           792510900/7249*
            Tp*(Tp^16 - 46759393/13208515*Tp^14 + 
              3858908/13208515*Tp^12 + 179002721/13208515*Tp^10 - 
              50544422/2641703*Tp^8 + 179002721/13208515*Tp^6 + 
              3858908/13208515*Tp^4 - 46759393/13208515*Tp^2 + 1)*
            T^9 + (-46261376/7249*Tp^5 - 2696010/7249*Tp^17 + 
              869895028/7249*Tp^11 - 792510900/7249*Tp^9 + 
              304974/7249*Tp - 218924/7249*Tp^3 + 
              327985352/7249*Tp^7 + 81527024/7249*Tp^15 - 
              437468368/7249*Tp^13)*
            T^17 + (-34828749/14498*Tp^16 + 543842115/7249*Tp^10 + 
              6566298978/7249*Tp^6 + 872894408/7249*Tp^12 - 
              279273286/7249*Tp^14 + 2251485/14498*Tp^18 - 
              4502093505/7249*Tp^8 - 48653545/14498 + 
              1818320741/14498*Tp^2 - 4099816236/7249*Tp^4)*T^4 + 
           441491/14498*Tp^16 + 1479139/7249*Tp^2 - 
           48653545/14498*Tp^4 + 16669853/1318*Tp^6 - 
           275426353/14498*Tp^8 + 187546015/14498*Tp^10 - 
           51667547/14498*Tp^12 + 
           2251485/14498*Tp^14)*(1 + T^2)^2*(1 + Tp^2)*(T - Tp)^2*(1 +
            T)*A - 
        57479/1623*(40711/114958 + 1797953/114958*Tp^18 - 
           3280023/114958*Tp^20 - 
           74058/57479*
            Tp*(1277086748/37029*Tp^14 + 3389146878/12343*Tp^10 - 
              23368760269/74058*Tp^8 + 1367029/49372*Tp^20 - 
              137051375/49372*Tp^16 + 421798778/37029*Tp^2 - 
              9976111645/74058*Tp^12 + Tp^22 - 60322553/148116 - 
              3639357975/49372*Tp^4 + 7735329551/37029*Tp^6 - 
              2288492/12343*Tp^18)*T + 
           7081998/57479*
            Tp*(-18468790463/2360666*Tp^4 + 918978355/505857*Tp^2 - 
              19753967369/1180333*Tp^8 - 776459825/7081998 + 
              56920651633/3540999*Tp^6 - 7190910899/3540999*Tp^12 + 
              1236692080/3540999*Tp^14 + 46982323/7081998*Tp^20 + 
              Tp^22 + 35302714072/3540999*Tp^10 + 
              860397911/7081998*Tp^16 + 184457435/3540999*Tp^18)*
            T^3 - 16119540/57479*
            Tp*(1923539962/447765*Tp^14 - 4592635097/5373180*Tp^8 - 
              2605541937/597020*Tp^12 + 10392465437/4029885*Tp^10 + 
              613338881/895530*Tp^18 + 21144511/149255*Tp^6 - 
              5809819/8059770*Tp^2 - 468669623/6447816*Tp^20 - 
              235645783/32239080*Tp^4 - 772801/10746360 - 
              77150511463/32239080*Tp^16 + Tp^22)*
            T^21 + (4895797/114958 + 113728691275/114958*Tp^8 - 
              215253352197/114958*Tp^16 - 16729998093/114958*Tp^6 - 
              467669489/57479*Tp^4 + 195332492043/114958*Tp^18 - 
              41778509529/57479*Tp^20 + 6704077791/114958*Tp^22 - 
              182872294433/57479*Tp^10 - 78659814057/57479*Tp^14 + 
              177052990666/57479*Tp^12 - 321128009/114958*Tp^2 - 
              88893819/114958*Tp^24)*
            T^18 + (801608735/57479*Tp - 193235551465/57479*Tp^5 - 
              54718703548/57479*Tp^19 - 112768324514/57479*Tp^13 - 
              436031400/57479*Tp^23 - 30017281077/57479*Tp^17 - 
              437065516960/57479*Tp^11 - 21346612277/57479*Tp^21 - 
              672134837144/57479*Tp^15 - 680970928938/57479*Tp^9 + 
              3588613980/57479*Tp^3 + 199482569536/57479*Tp^7)*
            T^9 + (-424542276075/57479*Tp^12 + 
              279401382861/57479*Tp^10 - 7771617893/114958*Tp^22 + 
              28487619093/114958*Tp^18 + 97725947273/114958*Tp^20 + 
              210535986/57479*Tp^24 - 81077474121/114958*Tp^6 + 
              14273183965/114958*Tp^4 + 560364451359/57479*Tp^14 + 
              3911023553/114958*Tp^2 + 30601421841/57479*Tp^8 - 
              266996274729/114958*Tp^16 - 322581741/114958)*
            T^16 + (-9497295/57479*Tp + 80148042/57479*Tp^3 - 
              48520454400/57479*Tp^11 + 55262793062/57479*Tp^19 + 
              217663254/57479*Tp^23 - 9082402247/57479*Tp^21 + 
              126430988384/57479*Tp^15 - 11407556134/57479*Tp^7 - 
              25542890138/57479*Tp^13 - 123189765807/57479*Tp^17 + 
              758011473/57479*Tp^5 + 46983694222/57479*Tp^9)*
            T^19 + (-131327876337/57479*Tp^6 - 
              70406268966/57479*Tp^12 - 27619353/57479*Tp^22 + 
              334732755/114958 - 47814802526/57479*Tp^10 - 
              37482592403/114958*Tp^16 + 5849967/114958*Tp^24 - 
              9632742905/57479*Tp^2 - 312243507/57479*Tp^20 - 
              1525694457/57479*Tp^18 + 220631282833/114958*Tp^8 + 
              52528639673/57479*Tp^4 + 31737067354/57479*Tp^14)*
            T^4 + (138919343538/57479*Tp^6 - 8782854884/57479*Tp^2 - 
              361101225299/57479*Tp^8 - 114344937394/57479*Tp^12 - 
              208495709620/57479*Tp^18 + 274367384776/57479*Tp^10 + 
              234221007226/57479*Tp^16 - 487993407/57479*Tp^24 + 
              750491400/57479 - 3379795942/57479*Tp^22 + 
              5172122975/57479*Tp^4 - 10199272605/57479*Tp^20 - 
              514871358972/57479*Tp^14)*
            T^14 + (-40343936334/57479*Tp^3 + 7498272195/114958*Tp - 
              88425546693/57479*Tp^9 - 2252247845/114958*Tp^21 - 
              89370904/57479*Tp^23 + 155167176100/57479*Tp^11 - 
              210625101053/57479*Tp^13 - 108109298376/57479*Tp^7 - 
              42141042873/114958*Tp^17 + 33897880880/57479*Tp^15 + 
              199899903903/114958*Tp^5 - 5028787622/57479*Tp^19)*
            T^5 + (161980607692/57479*Tp^7 + 
              725847867056/57479*Tp^15 - 30375721548/57479*Tp^3 + 
              197664229136/57479*Tp^17 + 33848912364/57479*Tp^21 + 
              6146344056/57479*Tp + 179061345988/57479*Tp^5 + 
              149753351672/57479*Tp^9 + 1205269713792/57479*Tp^11 + 
              17158030956/57479*Tp^19 + 471125220/57479*Tp^23 - 
              33442880048/57479*Tp^13)*
            T^11 + (29827165/57479*Tp^22 + 34812357/114958*Tp^4 + 
              5456995170/57479*Tp^18 + 215786025/57479*Tp^6 - 
              74247/114958*Tp^24 + 189/57479 - 5550/251*Tp^2 + 
              9998163004/57479*Tp^10 - 20317730211/57479*Tp^12 - 
              5071594727/114958*Tp^8 - 15470659102/57479*Tp^16 + 
              23376110722/57479*Tp^14 - 1689645263/114958*Tp^20)*
            T^22 + (10638026702/57479*Tp^18 + 
              832157793/114958*Tp^20 - 529369635/57479*Tp^22 + 
              413924184045/57479*Tp^12 + 32718663800/57479*Tp^16 - 
              98525213150/57479*Tp^14 + 411164075933/114958*Tp^8 + 
              22470703350/57479*Tp^2 - 120159707787/114958*Tp^4 - 
              88893819/114958*Tp^24 + 85596460009/57479*Tp^6 - 
              271541933740/57479*Tp^10 - 474908769/57479)*
            T^6 + (-26240619/114958 - 160164814/229*Tp^12 + 
              553310383/114958*Tp^18 + 42569381/57479*Tp^20 + 
              2409256939/114958*Tp^2 - 10875550539/57479*Tp^4 + 
              71723026035/57479*Tp^10 - 74247/114958*Tp^24 + 
              7500147/114958*Tp^22 + 14750500299/57479*Tp^14 - 
              3601969821/114958*Tp^16 - 136527635889/114958*Tp^8 + 
              78136173943/114958*Tp^6)*
            T^2 + (2389815/114958 + 227670355777/114958*Tp^16 + 
              77299711/57479*Tp^4 + 69236934710/57479*Tp^12 + 
              2026533145/114958*Tp^8 - 119115201702/57479*Tp^14 + 
              5849967/114958*Tp^24 - 750172097/57479*Tp^22 - 
              14850689/57479*Tp^2 + 49902071/57479*Tp^6 - 
              55247539089/57479*Tp^18 - 16136413054/57479*Tp^10 + 
              12961813067/57479*Tp^20)*
            T^20 + (424994230734/57479*Tp^13 + 
              42404202103/57479*Tp^3 + 5108910339/57479*Tp^5 + 
              616718056722/57479*Tp^9 + 6865683487/57479*Tp^21 - 
              126164397297/57479*Tp^7 + 24692399157/57479*Tp^17 + 
              304228011/57479*Tp^23 + 30424234619/57479*Tp^19 + 
              149484215046/57479*Tp^15 - 5736185911/57479*Tp - 
              306740178354/57479*Tp^11)*
            T^7 + (-18386942923/57479*Tp^2 + 1694578083/57479*Tp^20 + 
              373083503426/57479*Tp^10 + 223249443/57479 + 
              3888756991/57479*Tp^22 + 144019495955/57479*Tp^16 - 
              37038926855/57479*Tp^18 - 344263234562/57479*Tp^12 - 
              607861832344/57479*Tp^8 + 116349460107/57479*Tp^6 - 
              31284433265/57479*Tp^4 + 210535986/57479*Tp^24 - 
              168867008250/57479*Tp^14)*
            T^8 + (2481926524/57479*Tp + 723594833144/57479*Tp^13 + 
              1132314822/57479*Tp^23 + 114818022/57479*Tp^3 - 
              8597759740/57479*Tp^21 + 224538408110/57479*Tp^7 - 
              21778768700/57479*Tp^5 - 21542654996/57479*Tp^11 + 
              254765768412/57479*Tp^17 + 33856941288/57479*Tp^9 - 
              342608694964/57479*Tp^15 + 16398266734/57479*Tp^19)*
            T^15 + (-774338574/57479*Tp^23 - 679766871/114958*Tp - 
              76059577164/57479*Tp^19 + 3006254989/114958*Tp^5 - 
              433068936/57479*Tp^3 - 176802576611/57479*Tp^9 + 
              296122086324/57479*Tp^11 - 395211023515/57479*Tp^13 - 
              2019773890/57479*Tp^7 + 38442844809/114958*Tp^21 + 
              114103942384/57479*Tp^15 + 77270244413/114958*Tp^17)*
            T^17 + (-4444844605/57479*Tp^2 - 
              136072999161/57479*Tp^6 + 802605495/57479 - 
              498944472168/57479*Tp^12 - 487993407/57479*Tp^24 + 
              327018226518/57479*Tp^10 - 32086218585/57479*Tp^18 + 
              7164846344/57479*Tp^20 - 10149781757/57479*Tp^22 + 
              115802781760/57479*Tp^4 + 306467515563/57479*Tp^8 + 
              538503524406/57479*Tp^14 - 306292224771/57479*Tp^16)*
            T^10 + (638032941/57479*Tp^24 + 
              187313520358/57479*Tp^18 + 685045541016/57479*Tp^12 + 
              15082293126/57479*Tp^2 - 14688561972/57479*Tp^20 - 
              58313741794/57479*Tp^6 - 72846867588/57479*Tp^4 - 
              1292934069/57479 + 81461695537/57479*Tp^16 + 
              248983736951/57479*Tp^8 + 11400647118/57479*Tp^22 - 
              637887401036/57479*Tp^10 - 137614994956/57479*Tp^14)*
            T^12 + (16250266424/57479*Tp^3 + 
              231329959290/57479*Tp^9 - 811414260/57479*Tp^23 + 
              32399622712/57479*Tp^19 - 6395874035/57479*Tp - 
              40338392955/57479*Tp^5 - 21711068503/57479*Tp^21 - 
              257621075982/57479*Tp^13 - 145640091432/57479*Tp^15 - 
              411567660036/57479*Tp^7 - 1019168644944/57479*Tp^11 - 
              375546621351/57479*Tp^17)*T^13 + 
           Tp*(1 + Tp)*(-1 + Tp)*(Tp^20 - 16102772/57479*Tp^18 + 
              227916059/57479*Tp^16 - 913360814/57479*Tp^14 + 
              1624603664/57479*Tp^12 - 1460031110/57479*Tp^10 + 
              655090448/57479*Tp^8 - 115135034/57479*Tp^6 - 
              1708927/57479*Tp^4 + 1231842/57479*Tp^2 + 189/57479)*
            T^23 - 74625/114958*Tp^22 + 214601459/114958*Tp^16 - 
           33137219/114958*Tp^2 + 483954077/114958*Tp^4 - 
           2294804501/114958*Tp^6 + 2525713723/57479*Tp^8 - 
           3101785831/57479*Tp^10 + 2097970501/57479*Tp^12 - 
           782476237/57479*Tp^14)*(T*Tp + 1)^2*(T - Tp)^3)*(-1 + 
        T)*(1 + T)/(1 + T^2)^12/(1 + Tp^2)^11/(T - Tp)^3/(T*Tp + 
          1)^4) /. {A -> ArcTanh[T], Ap -> ArcTanh[Tp], 
    B -> ArcTan[T], Bp -> ArcTan[Tp]};
